Self-similar blowup for the cubic Schr\"odinger equation

We give a rigorous proof for the existence of a finite-energy, self-similar solution to the focusing cubic Schr\"odinger equation in three spatial dimensions. The proof is computer-assisted and relies on a fixed point argument that shows the existence of a solution in the vicinity of a numerically constructed approximation. The latter is obtained by a standard pseudo-spectral method. The computer-assisted part of the rigorous proof uses nothing but fraction arithmetic in order to obtain quantitative bounds for the fixed point argument.

==> anc/data/Im_PL1.dat <==
530349753284166/1047712021892891
-110367753663726/708047493550373
-111920181288506/778797133744727
-34365822575423/1337355174852400
1118439732896/361756199062829
2557817734831/941852677758271
799499324755/1174208276879177
18545361642/275567875203109
-8395948274/694862258440025
-14325340118/2370412550810421
-1427767523/1455622877913618
65076613/1748449524823006
65452033/1077676849558065
10309096/646555332622629
687636/361267137880831
-102346/336321508849921
-347503/1425037188487487

==> anc/data/Im_PL2.dat <==
251627013871075/660395344710337
-123913358194209/741695303878733
-56801890756933/1070300059045458
-4036122681220/978714325901481
696494230513/544434361047937
628708864225/1260394898925096
42725908350/563156598813481
-355734767/460001483151423
-3054521565/911188844028754
-1090756380/1249267251208579
-42698153/422756615139272
8792583/1201122954408068
7412633/1261169303904716
4166754/3260798591775841
70602/589692303242011
-15957/785266120923205
-21625/1828006420046424

==> anc/data/Im_PL3.dat <==
-327819574106897/494498622613644
-279059406245370/500773457669029
13012660882672/1325207140507713
14126422263245/254798882291938
10619128824323/621177549874954
2448804123921/1358009907248222
-295096738099/663997884248891
-201950984545/864036276330126
-46415387181/975810303561101
-2666400359/918527912661640
532397964/433896933852091
2045592387/4885544477645626
32576477/739747340611994
-6148497/559990880016659
-7839474/1287616149628645
-1575517/1122236720308525
-172115/1216760034973378

==> anc/data/Im_PL4.dat <==
-285132495792879/4057283039847173
192467438451300/2252055563919871
123938360444803/7617732080365628
-725600123961/130748046621331
-1596611369498/587329124564689
-431437902245/1355349427602094
45943063991/441280912817043
77581308389/1394322745386835
20228340188/1704140910599865
2202762858/2887200986290567
-466366777/1364508737553223
-86262448/668106598542119
-25268097/1304183977126009
1277713/1735339492096633
1294620/1116204772221739
486093/1850805774675719
-4989/1698292824029957

==> anc/data/Im_PR1.dat <==
-964124562956389/764588616268277
1867829427849379/1290374648689744
-313439385873153/1248519869481776
-40427939601805/290932896249328
29414188024163/421620319370787
2370979013401/251620082225998
-11082072690006/946928032602073
-936779909321/1917134228555035
983138246457/575177877165194
118544413214/1337988439159219
-311455913477/1307958831340280
-47454977496/1370191231278385
46134027428/1546999539500645
4691296707/456755583552215
-1036570712/412578113410611
-2768069841/1216023567070165
-278541911/1711100496646239
328568765/905848321145561
128672807/943052250448267
-32232698/1186108690826973
-24829791/711272401151756
-6994135/1142907242394279
3950018/815296383956159
3020612/1023745657645005
74917/801607829597733
-416717/691331029767839
-345604/1313864215913825
111076/2036801353243733
66183/835033288759151
1045/751514878587959
-7963/719902311931441

==> anc/data/Im_PR2.dat <==
-437213741432953/1273601827018991
1158060336659301/2244448991962928
-109625271108935/721111072614097
-51314484136660/1873337812961177
24568723216499/813420496525666
-991210242019/1074271419267915
-3296112962521/700243258667708
561012480343/1039110453379923
889394790347/1283912791353518
-42930913826/544804255184983
-104425124649/992700518480605
1446074809/481257886411013
25381533964/1605587623458439
2815666246/1372958236326965
-2175607579/1066073009498197
-102953705/129554014255937
49547699/348913642508819
50557499/281339303152100
28515899/1070558314508552
-31416532/1220441323196857
-3511729/263959769361999
569388/864034798879697
4999839/1750261175451749
207458/236124336006689
-100702/397829137552219
-623859/2201810291272148
-39667/626967832812710
41026/947198033341063
25675/818125449081334
-1520/644594865315677
-365/71800999828723

==> anc/data/Im_PR3.dat <==
2689410496949907/2001499430084200
-1024935540756591/672478931558924
-69957624743533/625432248141991
288594245548787/785222675847615
-135692132917951/2621852039059466
-119844136829124/1946128179334357
12054167583115/841493452290073
10045935101009/1000604889763212
-1962960292922/856141345624497
-672359056400/381241246995181
138621865565/667063957884079
180251714823/569879310845225
15221828077/781193124852170
-74128523975/1472152645404764
-17223588445/1122828114044253
4762129268/892540250279987
1142895923/257839662913172
247927811/956783412035527
-1331113277/1640260084905636
-232368144/741234500984239
17954603/282176838429834
73548109/840499395336333
24706327/1391569899147199
-4805715/396862377504766
-10105489/1194103065479818
-342776/458401222363013
1726039/1103539410688527
294121/343115647286057
17638/1209308611042749
-56845/323718828377007
-41540/700182517676521

==> anc/data/Im_PR4.dat <==
1182470673057526/880012322737655
-1624916621990511/1066137479262242
-399698341481122/3573366494468815
737446315483133/2006483421166275
-34594079422525/668429007068348
-66233280652543/1075550772011991
17294129832504/1207291745096663
11140336511600/1109610511618277
-2064861595960/900585402398553
-2445608211877/1386709549730462
29907316969/143917362139959
304214814195/961797943684436
16999326924/872415405887335
-44159771999/876989338014120
-7384597329/481411496702614
4347565127/814840725268847
3168543301/714829863519978
217098274/837808499606943
-349636508/430838470479917
-376608293/1201348236995778
8878000/139527784133131
68363360/781248675518769
32585943/1835384815157930
-2884679/238220653176077
-5127745/605913877448069
-968837/1295645159143331
2072312/1324928326209757
2533931/2956032977050961
11638/797932510223127
-61937/352716563869939
-70979/1196395159416509

==> anc/data/Im_Pstar.dat <==
-1078867762011625/1320610492513519
-503523409161778/1215525208542319
249431537821016/429463288550741
58969483417430/562787431135597
-208278440111958/1709495256184139
-32027304107051/811755765327665
21608223588887/967282653919513
11604846306461/814952123459110
-2389431041534/1241876150841803
-4264232445251/1077516180027017
-771344875358/1065295895342307
265642346741/379808011765194
244271216116/598168785900209
-6820473784/682731068968999
-76969905434/814968793309763
-18025759659/498226704994540
1173876505/270355500536671
2453687289/261078590300893
6222314039/1665707814672911
88697433/876534657690958
-694824828/951854540026661
-574584500/1127166940199931
-174441984/991147170856703
20324816/1031487384778575
38004608/529759164589729
20671763/439071227878684
16782531/1527543763014338
-9122195/1273036310590791
-7695059/900322851895972
-2427135/627015566263018
-137069/885954612787875
1397610/1301624802001117
650042/774473262050485
210261/711166266347953
-39638/1036666552988253
-157667/1281074250202765
-113934/1363173358100473
-17361/669218624902568
4754/717927786469769
13327/968274850704167
6388/719277775331407
3259/1225269357285833
-782/1032843841522687
-1186/793758766058135
-515/516229281713762
-659/1846327333506367
12/1534685279850239
149/1160416855750006
237/925315921317341
69/1181044907862509
-59/575506931225862

==> anc/data/Im_QR3.dat <==
-115215147451424/803828617788823
746784388391963/1635700668949216
-243583922679691/835394424568651
-21045572025109/514527245308103
107427966706222/878713199135315
-71585036482556/2713561137057569
-28630716086205/1111852083268219
13629148906684/1326405874518603
3565203794275/790985430829102
-3448396151248/1474386964872959
-1180949097475/1434495188229149
271331115501/666370594916120
149246212351/901923910345033
-24695622455/466774332191571
-47489023456/1445086203759829
5076245364/1645116043925125
6845158852/1249648977249809
663280168/845902234697095
-88934573/154880512839497
-249788978/849181992024207
-21439958/1044729047273153
22653891/565430884939006
27316354/1320151184291751
1851731/1022824680125384
-1924111/795104633913382
-2063861/1738090169892127
-157524/727771329356959

==> anc/data/Im_QR4.dat <==
154457357338925/1077612161277739
-317958620607164/696432781013537
194060507809468/665549123560885
55499247893443/1356859062857279
-122037231436089/998210515722362
20810520327337/788860661068031
23666109621316/919055367182821
-12226684511265/1189916279634608
-5739913308203/1273472166808886
3061173673413/1308827165828666
795907345558/966786172173145
-701921307898/1723870550801489
-135042574257/816088560763511
10539597265/199209940300267
40965910347/1246588528436716
-2188398995/709219125363011
-4830796255/881907889924153
-588284646/750258066949153
1399566979/2437360906435628
439436359/1493906759582821
7639299/372248750025758
-38607422/963623811321139
-71991424/3479218480345129
-1493525/824965521657446
489143/202129641141438
1026501/864472606190261
157524/727771329356959

==> anc/data/PLm.dat <==
-171003977/103918830
-166671913/118566186
45964957/58483290
48279065/56023151
8972827/48587872
-41493513/97613005
-124868039/211620567
-82444695/147905063
-237703833/506032154
-452690956/1349473269
-18816773/130013559
40238064/457449389
297981729/933827237
53894425/111747446
39121627/77223319
25655501/73282493
24126233/599965344
-83229183/274756991
-19346066/39135121
-30112253/78550984
8376683/1097584769
62855398/152433253
206082020/449291361
10197255/358894151
-36390813/78742075
-40487945/109429569
96976718/349936601
151400197/305788942
-17543371/94545237
-82657111/170462639
49807827/180113107
24408481/84951138
-58360311/168209960
14741103/458100637
23982523/146077235
-23716921/182213911
16609307/561307166
16141679/720463986
-6565187/256652917
6445520/465342699
-4486162/876691085
170205/120603977
-3620268/12159078431
663057/12981857515
-318302/64657214463
157007/87593065450
45784/39375676069
11965/21891917444
37259/62899729312
119486/790116130157
60673/454939111170

==> anc/data/PLp.dat <==
300931817/241723206
31563190/53581289
-99394800/60361067
-140995963/78831741
-115016911/96883787
-62369530/96861583
-85729517/168054687
-70884043/139773967
-65403365/142220181
-37359657/111070835
-60126713/412382715
25758991/293806979
169452468/531069001
50340647/104375994
56404525/111337301
42504024/121408339
21968416/546305221
-62067841/204898926
-47572821/96234968
-24747641/64556828
3237094/424151787
31137242/75512227
174951822/381422611
26642213/937677287
-193849193/419448933
-32480152/87786353
92590229/334108131
22436507/45315897
-46126776/248587741
-93590633/193010693
9174673/33177092
28186382/98099723
-36952057/106505670
23630575/734353558
35055715/213523903
-120267449/923998618
4069334/137522073
10456315/466704758
-19154980/748825813
7490204/540765019
-8167318/1596066945
1276468/904480581
-1882565/6322806898
602699/11800120564
-21113/4288718797
97065/54151858808
144114/123942559835
92393/169048051048
1671737/2822185366593
47253/312466375855
10847/81333122376

==> anc/data/Pflm.dat <==
6446693/169820556
-12327282/264684349
-23803678/393848217
21048531/269406664
28821313/954788917
-20768287/646063235
-8620650/158968559
8822238/1388095199
14533007/284261596
26458656/338746937
22678807/320218732
9797368/378006561
4288859/436809097
-70935700/3118935447
-22961994/762738821
-4520657/1003124969
-6645115/562404224
-15404221/1036278934
31509477/7369719805
366127/78792700
-4449739/1029484476
2166057/2090984221
22085969/2757489833
11145118/2388280363
-3638881/2329474793
-5023983/1478063533
-4084347/2103870572
-3892379/13647365033
939208/2090279385
6288371/12709007896
1734665/5973228508
536630/5651461237
-382358/33393758311
-590177/13884609616
-213203/5926095679
-9792948/475362427189
-87697/10557331092
-44622/28797895063
56003/96311651760
439154/367625188367
337601/508207249578

==> anc/data/Pflp.dat <==
-14137311/328631966
11693343/210302048
19064463/376977364
-14724959/224838528
-19344345/453315719
41780932/940844507
10086808/280153789
-2236863/4220113688
-43264411/685770018
-13703011/172299852
-16346877/279671722
-14168711/360974638
9449297/1907064162
7001722/864204645
10084709/946783989
8660835/292877546
19207703/2016347648
-5292167/1012788664
2686367/435921537
3349107/1212439678
-5559403/769910962
-8193927/5581197824
8113899/1279324939
6807137/1806168845
-1964186/1016010475
-4227356/1214592129
-1131210/595573079
-3456692/16247544233
1064265/2079124508
1558501/2903960931
1896802/6042571493
1307750/12339426353
-474408/63937042567
-411365/9852163702
-563584/15465731401
-231121/10909405681
-196004/22666823599
-106183/64107389914
49371/63716889130
97211/63656058176
45469/53232547777

==> anc/data/Pshm.dat <==
-20631567/455512634
-69554432/1023019957
-12329231/269313212
-24877483/853350175
-7426145/423099917
-11757787/1144307006
-13897943/2368284443
-2608823/897244087
-6500988/7285807193
546214/4782016773
829499/5077812811
-1461956/3824446197
-1682122/1598994471
-4038402/2681337091
-2429071/1496074848
-3992099/2744509183
-1677957/1492071964
-6135114/8103636319
-1185727/2724946876
-615665/3140688998
-303045/7068751433
444379/11176237362
58611/800400353
376613/4875608921
369375/5539349437
425169/8311530079
8540/237393733
1192200/50764918679
184101/12908496413
116228/14542704637
217996/54065032051
205018/119920816427
39536/85699224537
-14154/106459721287
-38879/108463987388
-120350/303451706711
-67049/189613539928
-16593/57560035534
-142643/621173500099
-68896/360364723503
-7439/83635247148

==> anc/data/Pshp.dat <==
9568160/201881083
47047045/649018097
15204955/303630746
13738349/412452315
12395978/560685879
4674985/322495783
7144027/757618270
5488408/849193287
6339738/1317306931
6617837/1853174972
5588966/2483699731
2120393/2426452111
-577767/1940668792
-1891895/1794830111
-6247835/4617218998
-2951339/2282624457
-1954021/1900589114
-1708530/2442318371
-494221/1232914518
-12658987/72084729713
-157896/5140050545
464738/9889823197
700381/9033942495
1861973/23332528565
856040/12551471521
786717/15112362946
470938/12898482173
331739/13936308798
280721/19424774289
260555/32147771403
171382/41809662947
20157/11522056256
55952/115365215341
-12646/106373436087
-12622/36054520295
-680501/1737699972493
-46268/131964663029
-7513/26229120710
-9833/43040520729
-47271/248344211236
-35159/396928578929

==> anc/data/Qflm.dat <==
22292801/3541672815
-17183123/628486997
-2601881/36861921
-12788236/351943543
28269278/1953066793
20469314/2291987951
-4604735/149513089
-21852472/393873431
-12134291/257196164
-16365871/971101671
6889747/460862719
26137905/785469161
202329748/5789596889
32134415/1418682452
9236098/1889427287
-12439359/3554243900
9589627/5230046955
1634541/355455424
-412771/109761066
-24644619/3526953038
1621784/612479555
1205233/136249056
7689066/3782048833
-13382928/1921692661
-29677129/3876084991
-19841725/8067194896
1962597/1098180905
1511361/569900654
1703825/1059871716
760219/1708397708
-399962/2441922197
-1322611/4403040654
-1965647/8887295246
-848635/8065438807
-711346/28065675695
164251/15310750346
347400/18439634939
211901/13949644989
176189/18981293769
509239/99105942367
282209/151571651735

==> anc/data/Qflp.dat <==
-7320085/422726802
5370257/763909565
6497353/117477620
14885347/530360674
-16788921/1059683705
-4389249/756215519
38096807/1136416257
10456207/194323924
12813735/325285216
3830009/573237032
-8628562/427825761
-18694903/622076748
-9472768/366945325
-47560750/2582279807
-4228843/306292600
-4001267/703804442
7262256/894504715
12443095/956856786
3275390/1002114789
-3518545/1432492754
5987552/1215060451
3269741/340039997
1714269/851396435
-6544562/899773689
-6647810/832327799
-3631559/1341549134
14462219/8835686444
6573893/2551571809
1508811/956103488
1342975/3059758387
-706790/4402882723
-822089/2786494425
-914359/4220758055
-1109517/10858798918
-244921/10370454135
751693/65123424948
1362251/71079921794
745769/48570592853
94148/10017012737
258699/49907652418
260032/139671794219

==> anc/data/Qshm.dat <==
15024113/419334545
26338241/486449897
27404960/734705327
49269755/1955111421
14736779/829173919
9864830/799321543
5807541/688797160
2581561/397061491
3477497/601816550
2453911/503078748
1828028/582905913
1210513/1390895317
-2763189/2312900014
-3105950/1233038341
-6430687/2165888529
-3392927/1242562631
-2483649/1174604665
-423589/301989567
-2486208/3197249045
-8556765/26851400932
-694132/21959417587
644854/5545449541
577559/3414678615
764515/4581725254
1152742/8299295951
692198/6670546807
1104826/15494381429
768301/16894467943
632143/23507582867
387908/26655806505
193625/27855685003
102053/38897983149
54610/139362283877
-50339/84179707475
-24265/26638113301
-48293/53828091949
-141873/187707853304
-52688/88842876251
-48285/105324245683
-25525/68383259559
-39253/228035775642

==> anc/data/Qshp.dat <==
-84863998/2670638095
-9625016/212402275
-33166439/1145664248
-3615029/210454920
-20461453/2336769147
-7751669/1914492761
-3239765/2016502842
3193777/8145377075
20730289/9981418642
2919390/1104484453
2764644/1543787783
3351387/53798325847
-3152020/1877195641
-2501676/890621917
-7269183/2313247177
-2439474/860760853
-3250017/1493439299
-5370137/3730662129
-9075478/11351091637
-2007859/6052955872
-976123/24793963305
834944/7476783719
1878683/11290298852
1108028/6705865483
829552/6014353219
2114434/20489753259
308637/4349217023
778702/17199766551
376901/14078789498
177583/12263047605
694582/100537691067
104861/40354712764
34666/91965684667
-66308/109266512019
-85546/93373352285
-60407/67096252029
-78067/103031870398
-119432/200997801417
-131581/286559012168
-33818/90473887987
-28319/164297023388

==> anc/data/Re_PL1.dat <==
-25677447589672/1163963890016041
-1082442536473116/1635220915357765
-185936764340935/1296137430677681
2345025580829/870128025908873
144189079060498/18283075520062425
4674586796888/2744490668379641
7687896621/2004608749423625
-93374633783/1038722783958176
-74972967052/3069745379188931
-1753498904/892264564109643
252981210/329942940569983
233811361/675089370308832
88693487/1239673993058033
16152549/2378642812142881
-1165135/1521116212026049
-324441/1082461988954614
15487/443684595725487

==> anc/data/Re_PL2.dat <==
-517945004884255/724226719805958
-114302268418242/761576205136705
17151015646089/541448058831086
12280916504473/899971311827585
2367038770634/1164366581657513
-68218152895/1289289733871468
-69582891023/702483920307261
-74265152988/3065120819772145
-1425956526/580260321528581
350564155/1114357638294561
814673447/4479667553603919
31150042/858129033616623
1621271/615294864255555
-409762/596152022550001
-328995/1149047074605608
-17309/385662716915208
5141/2306675406400974

==> anc/data/Re_PL3.dat <==
-1880579012407712/1264572197250759
-269325222738631/842677740476761
126135288121777/786649538688151
66966331840168/1117986847339497
6465480873820/1017256720219203
-1195359826000/842901581462863
-767233757971/1206025809809902
-56213820029/744001059411659
4008681509/232745015528311
9101448335/936316295545854
1140382427/546458830753244
136975753/899505647020653
-129975825/2525855610320201
-18451201/862738719240511
-2091976/537632796652219
-163144/874171390981047
87944/872571465709971

==> anc/data/Re_PL4.dat <==
-1235423862838786/2757559154064461
-278104214936677/783316830514894
-90252694047103/1031085290502292
-11814364894261/1510073138688502
3295269917673/1147301164879810
800208476515/593980553933492
320343108547/1296813455849558
1678611220/1182482488098459
-13917685903/1132831548325475
-2406729043/668455332160438
-187103959/451158034677887
32673485/519815835953651
18670649/461399449262856
56345467/5970307008258519
2514531/2339957268256139
-39037/429277340876428
-71911/1010941875327823

==> anc/data/Re_PR1.dat <==
905182892168009/1210536500275806
-29543275157879/878678715680883
-63357277247875/175246925958027
171643411122718/1439385508783457
24891665834664/754600155259735
-22895742052880/909723752359467
-351984366023/155503237138870
2684717689919/665397340312499
204495031733/892063953585555
-282079080365/475205232780054
-75234678489/1146991988921768
27446080969/339185504352084
34471087395/1689613159415371
-5693269851/641781551348606
-1526624585/303828308783349
185663646/629433111835183
1187495175/1259329621322999
432419895/2089230096254686
-108311147/946194004410941
-207866887/2812943312601145
-1157633/1021508877076545
10779565/765327632541236
1197415/242248789906637
-617141/557185087932570
-742697/540112325150848
-199319/749381056956021
313398/1824536757806963
97817/906373931856942
7163/1057510687908509
-3238/236551642035411
-8985/2096914333847348

==> anc/data/Re_PR2.dat <==
229599367281501/2318964790029964
-1224654218910595/4267202327370079
-4615735457747/182245197945545
48133140500126/905133989460001
-2158192286492/888659946510293
-9264298757713/1015041263348322
266663365757/234184892421294
3716211666823/2546912601321189
-197279420208/965673491448683
-199852951835/856374836775734
12604670095/682298764674304
39389088692/1054442482787855
779106751/405616788629073
-5097165836/930554422274277
-977336355/708469650207641
761796682/1293158957171919
656489921/1702055151458457
632938/680946124449833
-15995173/225750884329698
-11149469/511236685737299
1694723/249616541638119
3376427/518049036863803
484957/571359614317252
-772488/753765149157353
-551167/1028765608432637
9719/389320976820880
47930/401620769507521
26736/912224592309695
-21319/1526009128296655
-6659/1221774686284569
1967/2836559485514530

==> anc/data/Re_PR3.dat <==
740650831460613/934942792365922
569427687308973/601170187939750
-532979823280321/633320510278501
28464248861417/736126048327861
73682279716033/470643857894806
-17265510261599/580749122199510
-3120721941593/124168371845008
4332350001641/716914600094349
2803101758312/664325668187493
-300547693681/389171029419735
-690193576016/913435044344523
40653294702/1566290108545715
177505964856/1364189386789441
21592898956/970260455485067
-16993848037/947923689335838
-7342603046/836112599056501
536256341/549789972102272
1807540235/896019492770726
924598819/2165838881659034
-327603758/1189789003082799
-147579221/820091368279374
-3984606/952669591918255
33018762/901835766983351
9953571/699358207989101
-2275043/871158267297332
-1508434/370804653670483
-887599/960034900081162
970196/1817456220397669
152106/468549910175669
-5753/513103030712973
-114693/3555716884771193

==> anc/data/Re_PR4.dat <==
761862582957073/961718937524583
873060318475391/921728689064955
-599990717626501/712947115166357
177493227234231/4590227854071298
126650470605855/808976952394186
-5291285009522/177979629795357
-9755284617771/388146663029824
1801317645348/298080930411533
19349818686402/4585841805433331
-217878391779/282124800155504
-311859615025/412729864748876
16409201114/632213688518857
127488203139/979787095065619
1841798254/82759800639973
-20059202841/1118910415155941
-8139973110/926910256568993
719932883/738102003459719
4801663923/2380242712960663
380384387/891036499734743
-70921121/257570823873469
-174007412/966951686225751
-3093027/739504174285273
4704407/128490659190882
28139951/1977170374759080
-5809473/2224560341316904
-611348/150282135918537
-1521889/1646088553558104
575969/1078955635568715
284158/875325137573125
-1152/102745470429575
-21524/667287892267315

==> anc/data/Re_Pstar.dat <==
-2721451470460628/1505677490833565
591830832555107/1325882795067685
33309682807931/117192328161321
-123831666850433/762568250071312
-94362296895241/1495365721952099
27826388742075/756461494986487
28327529175143/1309014475775705
-4593572122680/901738855187701
-8387920120151/1245468552699097
-406742805160/723051633758803
1634411901667/1087757145912963
437876257661/696307764680561
-89522509038/638255170736941
-117755492100/589974697761101
-31618874999/687200813024600
74641597491/2908279600103189
25500972924/1200692005935517
1407090135/324017497006981
-1455636732/626828763236497
-3196827854/1480462540436741
-784093409/1033902289669424
16311127/845829326226001
61819697/291114080642220
66841451/441859334922159
24335317/514920381859084
-40105997/2987332128606330
-23584979/942423027627962
-10363411/752762158039191
-1037623/523068233364354
2636394/920776893246139
1043029/389679881702888
939092/879936758617377
-36787/936368203529441
-174055/481797912391979
-281567/1074934146609516
-83389/959435095886281
28205/1730718489838961
32611/797073541452501
71967/2654250117756974
4933/600713092825087
-2587/1091724494207482
-2187/468954843525869
-5147/1711259362214795
-1793/2031167694756949
233/747735360938753
493/866534589214144
341/940674986436191
100/1139858083359883
-167/1430503381545037
-1299/18049381579847260
31/1479728935331543

==> anc/data/Re_QR3.dat <==
33999531320775/130417803622346
-10572359682749/63161708216629
-175915122460926/811520164472617
19473410038635/88507063473734
-27203093314906/1379800723772467
-148538381407323/2528542018588064
22668386868535/1234204302330018
16700171964815/1539997663421869
-9318355126389/1825506441204187
-567030959136/298196167204823
1008214961432/1002184627055011
300540964851/820355743082368
-71023225441/461580005147271
-98315576929/1318912162058657
15054662375/970125874534439
13142842223/949074650501087
226298380/767392447913163
-1005807501/523850955588044
-1319447118/2369576824364017
55980467/672098004050896
443264437/3800279681354425
6228350/129225359166053
43198/634626999675329
-23340089/1457800707355487
-3303005/481981729454043
551231/262645469615304
884777/582587972454744

==> anc/data/Re_QR4.dat <==
-215362893343035/826104197336093
168645512739677/1007527078849589
533699456369471/2462027508226876
-169979945792361/772562474762171
10592335313465/537266544020241
50735576511685/863662548572517
-10566382260292/575297859585135
-6615922888841/610083884864192
3826673106546/749661963901733
2321617326598/1220916384464621
-699863207957/695677186797248
-503135583604/1373357424879735
131901068753/857225162837987
102662046401/1377220434538992
-10157201126/654532355474557
-9342805723/674665336903952
-365469193/1239329679041972
1711840595/891571528959154
571497853/1026345087399398
-69112865/829764757424032
-118387033/1014978415797737
-59762936/1239957110537757
-223990/3290663957990577
44561482/2783269591663031
7004037/1022044431183152
-3555861/1694263897044514
-2780251/1830676874517844

==> anc/data/phitw.dat <==
-355950139/14657721
-351922817/8012162
-982442337/29494607
-927585801/41134127
-106335447/7377385
-222295829/25020823
-635353759/118991106
-99180037/31489914
-90284711/49302362
-50679761/48147039
-39578500/66027997
-46328383/136777634
-33010805/173605428
-15683952/147751241
-25169019/426787852
-4349081/133306007
-18067173/1004771323
-9593701/971236636
-2882805/532844677
-3384291/1145130091
-6910633/4290928466
-3840951/4385988911
-1512364/3182339229
-3688957/14330077878
-554124/3980489795
-295574/3932362577
-574309/14171446290
-243338/11151617411
-233428/19892041241
-783613/124316164231
-140780/41623422413
-181237/99964939686
-87979/90614186264
-68819/132457417335
-26569/95627042824
-26051/175267834537
-52249/655677095601
-21233/491171341160
-17458/717858338557
-9171/594311525288
-5123/802284206161

==> anc/notebooks/Definition_6.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19901,        543]
NotebookOptionsPosition[     18014,        506]
NotebookOutlinePosition[     18404,        522]
CellTagsIndexPosition[     18361,        519]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.1", "Title",
 CellChangeTimes->{{3.897968424696632*^9, 3.897968443036274*^9}, {
  3.946525681638205*^9, 
  3.9465256837791843`*^9}},ExpressionUUID->"36402d42-1f90-485b-841d-\
1ac789e2335d"],

Cell[CellGroupData[{

Cell["Activate tools", "Chapter",
 CellChangeTimes->{{3.897971944945537*^9, 
  3.897971953601184*^9}},ExpressionUUID->"557279ee-32d2-42fc-9475-\
7ae0e8d77bdd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<tools.nb\>\"", "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.94652592215447*^9, 3.946525962066119*^9}, {3.9470442106113*^9, 
  3.947044222563389*^9}},ExpressionUUID->"abfcfb71-cba0-4d72-ba93-\
c864ac824ccc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Table Appendix A.1", "Chapter",
 CellChangeTimes->{{3.897969080996635*^9, 3.8979691020439043`*^9}, {
  3.946526873772784*^9, 3.946526885091155*^9}, {3.946529245209495*^9, 
  3.946529245929126*^9}},ExpressionUUID->"d2a008c3-319e-4a9f-8ca2-\
8e10a1e91658"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPstar", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["2721451470460628", "1505677490833565"]}], "-", 
      FractionBox[
       RowBox[{"1078867762011625", " ", "\[ImaginaryI]"}], 
       "1320610492513519"]}], ",", 
     RowBox[{
      FractionBox["591830832555107", "1325882795067685"], "-", 
      FractionBox[
       RowBox[{"503523409161778", " ", "\[ImaginaryI]"}], 
       "1215525208542319"]}], ",", 
     RowBox[{
      FractionBox["33309682807931", "117192328161321"], "+", 
      FractionBox[
       RowBox[{"249431537821016", " ", "\[ImaginaryI]"}], 
       "429463288550741"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["123831666850433", "762568250071312"]}], "+", 
      FractionBox[
       RowBox[{"58969483417430", " ", "\[ImaginaryI]"}], "562787431135597"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["94362296895241", "1495365721952099"]}], "-", 
      FractionBox[
       RowBox[{"208278440111958", " ", "\[ImaginaryI]"}], 
       "1709495256184139"]}], ",", 
     RowBox[{
      FractionBox["27826388742075", "756461494986487"], "-", 
      FractionBox[
       RowBox[{"32027304107051", " ", "\[ImaginaryI]"}], "811755765327665"]}],
      ",", 
     RowBox[{
      FractionBox["28327529175143", "1309014475775705"], "+", 
      FractionBox[
       RowBox[{"21608223588887", " ", "\[ImaginaryI]"}], "967282653919513"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["4593572122680", "901738855187701"]}], "+", 
      FractionBox[
       RowBox[{"11604846306461", " ", "\[ImaginaryI]"}], "814952123459110"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["8387920120151", "1245468552699097"]}], "-", 
      FractionBox[
       RowBox[{"2389431041534", " ", "\[ImaginaryI]"}], "1241876150841803"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["406742805160", "723051633758803"]}], "-", 
      FractionBox[
       RowBox[{"4264232445251", " ", "\[ImaginaryI]"}], "1077516180027017"]}],
      ",", 
     RowBox[{
      FractionBox["1634411901667", "1087757145912963"], "-", 
      FractionBox[
       RowBox[{"771344875358", " ", "\[ImaginaryI]"}], "1065295895342307"]}], 
     ",", 
     RowBox[{
      FractionBox["437876257661", "696307764680561"], "+", 
      FractionBox[
       RowBox[{"265642346741", " ", "\[ImaginaryI]"}], "379808011765194"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["89522509038", "638255170736941"]}], "+", 
      FractionBox[
       RowBox[{"244271216116", " ", "\[ImaginaryI]"}], "598168785900209"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["117755492100", "589974697761101"]}], "-", 
      FractionBox[
       RowBox[{"6820473784", " ", "\[ImaginaryI]"}], "682731068968999"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["31618874999", "687200813024600"]}], "-", 
      FractionBox[
       RowBox[{"76969905434", " ", "\[ImaginaryI]"}], "814968793309763"]}], 
     ",", 
     RowBox[{
      FractionBox["74641597491", "2908279600103189"], "-", 
      FractionBox[
       RowBox[{"18025759659", " ", "\[ImaginaryI]"}], "498226704994540"]}], 
     ",", 
     RowBox[{
      FractionBox["25500972924", "1200692005935517"], "+", 
      FractionBox[
       RowBox[{"1173876505", " ", "\[ImaginaryI]"}], "270355500536671"]}], 
     ",", 
     RowBox[{
      FractionBox["1407090135", "324017497006981"], "+", 
      FractionBox[
       RowBox[{"2453687289", " ", "\[ImaginaryI]"}], "261078590300893"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1455636732", "626828763236497"]}], "+", 
      FractionBox[
       RowBox[{"6222314039", " ", "\[ImaginaryI]"}], "1665707814672911"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3196827854", "1480462540436741"]}], "+", 
      FractionBox[
       RowBox[{"88697433", " ", "\[ImaginaryI]"}], "876534657690958"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["784093409", "1033902289669424"]}], "-", 
      FractionBox[
       RowBox[{"694824828", " ", "\[ImaginaryI]"}], "951854540026661"]}], ",", 
     RowBox[{
      FractionBox["16311127", "845829326226001"], "-", 
      FractionBox[
       RowBox[{"574584500", " ", "\[ImaginaryI]"}], "1127166940199931"]}], 
     ",", 
     RowBox[{
      FractionBox["61819697", "291114080642220"], "-", 
      FractionBox[
       RowBox[{"174441984", " ", "\[ImaginaryI]"}], "991147170856703"]}], ",", 
     RowBox[{
      FractionBox["66841451", "441859334922159"], "+", 
      FractionBox[
       RowBox[{"20324816", " ", "\[ImaginaryI]"}], "1031487384778575"]}], ",", 
     RowBox[{
      FractionBox["24335317", "514920381859084"], "+", 
      FractionBox[
       RowBox[{"38004608", " ", "\[ImaginaryI]"}], "529759164589729"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["40105997", "2987332128606330"]}], "+", 
      FractionBox[
       RowBox[{"20671763", " ", "\[ImaginaryI]"}], "439071227878684"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["23584979", "942423027627962"]}], "+", 
      FractionBox[
       RowBox[{"16782531", " ", "\[ImaginaryI]"}], "1527543763014338"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["10363411", "752762158039191"]}], "-", 
      FractionBox[
       RowBox[{"9122195", " ", "\[ImaginaryI]"}], "1273036310590791"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["1037623", "523068233364354"]}], "-", 
      FractionBox[
       RowBox[{"7695059", " ", "\[ImaginaryI]"}], "900322851895972"]}], ",", 
     RowBox[{
      FractionBox["2636394", "920776893246139"], "-", 
      FractionBox[
       RowBox[{"2427135", " ", "\[ImaginaryI]"}], "627015566263018"]}], ",", 
     RowBox[{
      FractionBox["1043029", "389679881702888"], "-", 
      FractionBox[
       RowBox[{"137069", " ", "\[ImaginaryI]"}], "885954612787875"]}], ",", 
     RowBox[{
      FractionBox["939092", "879936758617377"], "+", 
      FractionBox[
       RowBox[{"1397610", " ", "\[ImaginaryI]"}], "1301624802001117"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["36787", "936368203529441"]}], "+", 
      FractionBox[
       RowBox[{"650042", " ", "\[ImaginaryI]"}], "774473262050485"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["174055", "481797912391979"]}], "+", 
      FractionBox[
       RowBox[{"210261", " ", "\[ImaginaryI]"}], "711166266347953"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["281567", "1074934146609516"]}], "-", 
      FractionBox[
       RowBox[{"39638", " ", "\[ImaginaryI]"}], "1036666552988253"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["83389", "959435095886281"]}], "-", 
      FractionBox[
       RowBox[{"157667", " ", "\[ImaginaryI]"}], "1281074250202765"]}], ",", 
     RowBox[{
      FractionBox["28205", "1730718489838961"], "-", 
      FractionBox[
       RowBox[{"113934", " ", "\[ImaginaryI]"}], "1363173358100473"]}], ",", 
     RowBox[{
      FractionBox["32611", "797073541452501"], "-", 
      FractionBox[
       RowBox[{"17361", " ", "\[ImaginaryI]"}], "669218624902568"]}], ",", 
     RowBox[{
      FractionBox["71967", "2654250117756974"], "+", 
      FractionBox[
       RowBox[{"4754", " ", "\[ImaginaryI]"}], "717927786469769"]}], ",", 
     RowBox[{
      FractionBox["4933", "600713092825087"], "+", 
      FractionBox[
       RowBox[{"13327", " ", "\[ImaginaryI]"}], "968274850704167"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2587", "1091724494207482"]}], "+", 
      FractionBox[
       RowBox[{"6388", " ", "\[ImaginaryI]"}], "719277775331407"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2187", "468954843525869"]}], "+", 
      FractionBox[
       RowBox[{"3259", " ", "\[ImaginaryI]"}], "1225269357285833"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5147", "1711259362214795"]}], "-", 
      FractionBox[
       RowBox[{"782", " ", "\[ImaginaryI]"}], "1032843841522687"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1793", "2031167694756949"]}], "-", 
      FractionBox[
       RowBox[{"1186", " ", "\[ImaginaryI]"}], "793758766058135"]}], ",", 
     RowBox[{
      FractionBox["233", "747735360938753"], "-", 
      FractionBox[
       RowBox[{"515", " ", "\[ImaginaryI]"}], "516229281713762"]}], ",", 
     RowBox[{
      FractionBox["493", "866534589214144"], "-", 
      FractionBox[
       RowBox[{"659", " ", "\[ImaginaryI]"}], "1846327333506367"]}], ",", 
     RowBox[{
      FractionBox["341", "940674986436191"], "+", 
      FractionBox[
       RowBox[{"12", " ", "\[ImaginaryI]"}], "1534685279850239"]}], ",", 
     RowBox[{
      FractionBox["100", "1139858083359883"], "+", 
      FractionBox[
       RowBox[{"149", " ", "\[ImaginaryI]"}], "1160416855750006"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["167", "1430503381545037"]}], "+", 
      FractionBox[
       RowBox[{"237", " ", "\[ImaginaryI]"}], "925315921317341"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1299", "18049381579847260"]}], "+", 
      FractionBox[
       RowBox[{"69", " ", "\[ImaginaryI]"}], "1181044907862509"]}], ",", 
     RowBox[{
      FractionBox["31", "1479728935331543"], "-", 
      FractionBox[
       RowBox[{"59", " ", "\[ImaginaryI]"}], "575506931225862"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"astar", "=", 
   FractionBox["772201763088846", "841768781900003"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.897969108251548*^9, 3.897969114411521*^9}, {
  3.8979693556775618`*^9, 3.8979693560278482`*^9}, {3.8979696049018106`*^9, 
  3.897969605531611*^9}, {3.897969864973324*^9, 3.8979698665796022`*^9}, {
  3.8979699110702267`*^9, 3.897969911969915*^9}, {3.914995006450857*^9, 
  3.91499501298096*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"96652f1d-2077-4d79-90d7-c13b9b1b239b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of approximate solution", "Chapter",
 CellChangeTimes->{{3.897969177961083*^9, 3.897969187504407*^9}, {
  3.946526938220522*^9, 3.946526952353826*^9}, {3.946526984442219*^9, 
  3.946526989624406*^9}},ExpressionUUID->"a23f6256-210f-4c7d-b70f-\
a4f6f1e9dc0c"],

Cell["Definition of polynomial $P_*$", "Text",
 CellChangeTimes->{{3.946526999473919*^9, 
  3.946527008449815*^9}},ExpressionUUID->"3fcd059d-1835-4a15-9509-\
dbac5e7787f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Pstar", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPstar", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "50"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8979692354585114`*^9, 3.8979692457760687`*^9}, {
  3.897969347795978*^9, 3.8979693852749863`*^9}, {3.897969610189877*^9, 
  3.897969611011689*^9}, {3.946527782781241*^9, 3.946527783412654*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4c9e2e15-f634-4d6c-8f34-fbbdc1fd497c"],

Cell["Generate matrix L in order to obtain monomial representation", "Text",
 CellChangeTimes->{{3.946527648606716*^9, 
  3.946527660843235*^9}},ExpressionUUID->"35680fcd-2d92-4c47-b99f-\
cff3345d2028"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "50"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "50"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"GenerateL", "[", "xi", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946527663432405*^9, 3.9465277177799253`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"aef8086a-1dba-4ec9-a0d0-118d9c778059"],

Cell["Compute coefficients of monomial representation", "Text",
 CellChangeTimes->{{3.9465279389869337`*^9, 3.9465279444258223`*^9}, {
  3.9465281136500263`*^9, 
  3.946528116849523*^9}},ExpressionUUID->"defc9cab-16b2-49d2-93fc-\
ce8868f21054"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Pstar", "[", 
      RowBox[{"xi", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "51"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmPstar", "=", 
   RowBox[{"L", ".", "v"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946527947909835*^9, 3.9465279996750937`*^9}, {
  3.9465281397614527`*^9, 3.9465281425842237`*^9}, {3.946528593095274*^9, 
  3.9465285942536*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c891c1cc-2ede-4390-a9a4-536b3b7e3469"],

Cell["Compute derivatives of $P_*$", "Text",
 CellChangeTimes->{{3.9465278509068604`*^9, 
  3.946527857834673*^9}},ExpressionUUID->"7a25cc49-449d-4df5-ada9-\
f9e112600fea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mon", "[", 
    RowBox[{"m_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", "1", ",", 
     RowBox[{"x", "^", "m"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPstar", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"cmPstar", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "1"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "50"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPstar", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"(", 
       RowBox[{"j", "-", "1"}], ")"}], "*", 
      RowBox[{"cmPstar", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "2"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "2", ",", "50"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94652786099857*^9, 3.946527891811949*^9}, {
  3.946528149832984*^9, 3.94652815690518*^9}, {3.946528204226204*^9, 
  3.9465282440333233`*^9}, {3.946528683127233*^9, 3.946528692949133*^9}, {
  3.946528754462899*^9, 3.9465287880615253`*^9}, {3.946528866173513*^9, 
  3.9465288887239847`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3f2842cd-5658-4417-a2bb-2b02c026e65d"],

Cell["Definition of $f_*$ and its derivatives", "Text",
 CellChangeTimes->{{3.886059062925075*^9, 3.886059066222068*^9}, {
  3.8979699730426826`*^9, 3.897969978629286*^9}, {3.946528996772764*^9, 
  3.946529001034849*^9}, {3.946529192833799*^9, 
  3.946529195904455*^9}},ExpressionUUID->"81af8cd0-1e91-43e9-a2e6-\
952324c78d0f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fstar", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Pstar", "[", "y", "]"}], "+", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}]}]}], ")"}]}], 
     RowBox[{"dPstar", "[", "1", "]"}]}], "-", 
    RowBox[{"Pstar", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfstar", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"dPstar", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddfstar", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"ddPstar", "[", "y", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.886059106188622*^9, 3.886059119566004*^9}, {
  3.8872506446284*^9, 3.887250648970293*^9}, {3.946529023404402*^9, 
  3.946529059675775*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bf53c225-2ee6-43e2-b51a-f111364cd366"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{816, 600},
WindowMargins->{{147, Automatic}, {0, Automatic}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6de0f44f-e8c7-44b3-9e0d-324c92ba2e2e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 208, 4, 96, "Title",ExpressionUUID->"36402d42-1f90-485b-841d-1ac789e2335d"],
Cell[CellGroupData[{
Cell[813, 30, 159, 3, 67, "Chapter",ExpressionUUID->"557279ee-32d2-42fc-9475-7ae0e8d77bdd"],
Cell[975, 35, 645, 14, 49, "Input",ExpressionUUID->"abfcfb71-cba0-4d72-ba93-c864ac824ccc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1657, 54, 260, 4, 67, "Chapter",ExpressionUUID->"d2a008c3-319e-4a9f-8ca2-8e10a1e91658"],
Cell[1920, 60, 10013, 269, 1145, "Input",ExpressionUUID->"96652f1d-2077-4d79-90d7-c13b9b1b239b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11970, 334, 274, 4, 67, "Chapter",ExpressionUUID->"a23f6256-210f-4c7d-b70f-a4f6f1e9dc0c"],
Cell[12247, 340, 172, 3, 33, "Text",ExpressionUUID->"3fcd059d-1835-4a15-9509-dbac5e7787f3"],
Cell[12422, 345, 705, 17, 29, "Input",ExpressionUUID->"4c9e2e15-f634-4d6c-8f34-fbbdc1fd497c"],
Cell[13130, 364, 202, 3, 33, "Text",ExpressionUUID->"35680fcd-2d92-4c47-b99f-cff3345d2028"],
Cell[13335, 369, 551, 16, 49, "Input",ExpressionUUID->"aef8086a-1dba-4ec9-a0d0-118d9c778059"],
Cell[13889, 387, 244, 4, 33, "Text",ExpressionUUID->"defc9cab-16b2-49d2-93fc-ce8868f21054"],
Cell[14136, 393, 634, 17, 49, "Input",ExpressionUUID->"c891c1cc-2ede-4390-a9a4-536b3b7e3469"],
Cell[14773, 412, 172, 3, 33, "Text",ExpressionUUID->"7a25cc49-449d-4df5-ada9-f9e112600fea"],
Cell[14948, 417, 1597, 45, 69, "Input",ExpressionUUID->"3f2842cd-5658-4417-a2bb-2b02c026e65d"],
Cell[16548, 464, 327, 5, 33, "Text",ExpressionUUID->"81af8cd0-1e91-43e9-a2e6-952324c78d0f"],
Cell[16878, 471, 1108, 31, 71, "Input",ExpressionUUID->"bf53c225-2ee6-43e2-b51a-f111364cd366"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_6.10.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     20851,        617]
NotebookOptionsPosition[     18754,        578]
NotebookOutlinePosition[     19155,        594]
CellTagsIndexPosition[     19112,        591]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.10", "Title",
 CellChangeTimes->{{3.947044527806872*^9, 
  3.947044530143173*^9}},ExpressionUUID->"c45668fd-0674-44b5-af6e-\
cc0772481bcf"],

Cell[CellGroupData[{

Cell["Include Definition 6.9", "Chapter",
 CellChangeTimes->{{3.94704453611094*^9, 
  3.94704454168047*^9}},ExpressionUUID->"67029e68-431b-41cb-be19-\
f2d44787a334"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.9.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.9466973499044657`*^9, 3.946697350670038*^9}, {3.947044130524561*^9, 
  3.947044154835737*^9}, {3.947044555520692*^9, 3.947044559560218*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ef8ff98b-2feb-42c0-b3d8-f9392f2b4bd3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of polynomials $P_{X,j}$ and $Q_{X,j}$", "Chapter",
 CellChangeTimes->{{3.947044650079373*^9, 
  3.947044666478883*^9}},ExpressionUUID->"a1295002-2649-496c-bbcb-\
1a0be65d3d45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PC3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"2", "-", "y", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
       RowBox[{"Re", "[", 
        RowBox[{"PR3", "[", "y", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "4"}], 
       RowBox[{"Re", "[", 
        RowBox[{"QR3", "[", "y", "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PS3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "*", 
       RowBox[{"Im", "[", 
        RowBox[{"PR3", "[", "y", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
       RowBox[{"Im", "[", 
        RowBox[{"QR3", "[", "y", "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QC3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "*", 
       RowBox[{"Im", "[", 
        RowBox[{"PR3", "[", "y", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
       RowBox[{"Im", "[", 
        RowBox[{"QR3", "[", "y", "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QS3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "-", "y", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
       RowBox[{"Re", "[", 
        RowBox[{"PR3", "[", "y", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "4"}], 
       RowBox[{"Re", "[", 
        RowBox[{"QR3", "[", "y", "]"}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.88614488520473*^9, 3.8861448912795467`*^9}, {
   3.88614510307187*^9, 3.886145408524493*^9}, {3.886219419799069*^9, 
   3.88621941987857*^9}, 3.8865621653461733`*^9, 3.898077030134935*^9, {
   3.90359375115392*^9, 3.9035937778943033`*^9}, {3.9035938126850023`*^9, 
   3.903593842995751*^9}, {3.9470446840643377`*^9, 3.947044694054937*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"cded29c4-87fb-45a6-9b3b-ac8f154fb1f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PC4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"2", "-", "y", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
       RowBox[{"Re", "[", 
        RowBox[{"PR4", "[", "y", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "4"}], 
       RowBox[{"Re", "[", 
        RowBox[{"QR4", "[", "y", "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PS4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "*", 
       RowBox[{"Im", "[", 
        RowBox[{"PR4", "[", "y", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
       RowBox[{"Im", "[", 
        RowBox[{"QR4", "[", "y", "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QC4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "*", 
       RowBox[{"Im", "[", 
        RowBox[{"PR4", "[", "y", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
       RowBox[{"Im", "[", 
        RowBox[{"QR4", "[", "y", "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QS4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "-", "y", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
       RowBox[{"Re", "[", 
        RowBox[{"PR4", "[", "y", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "4"}], 
       RowBox[{"Re", "[", 
        RowBox[{"QR4", "[", "y", "]"}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.88614488520473*^9, 3.8861448912795467`*^9}, {
   3.88614510307187*^9, 3.886145408524493*^9}, {3.886219419799069*^9, 
   3.88621941987857*^9}, 3.8865621653461733`*^9, 3.898077030134935*^9, {
   3.90359375115392*^9, 3.9035937778943033`*^9}, {3.9035938126850023`*^9, 
   3.903593842995751*^9}, {3.903594321256949*^9, 3.903594341031736*^9}, {
   3.947045400708354*^9, 3.9470454112824593`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e64f0d80-d1f1-4245-baab-af3d8a0e3ae4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives", "Chapter",
 CellChangeTimes->{{3.947044816534032*^9, 
  3.9470448188062*^9}},ExpressionUUID->"d880c87c-0fce-44d2-9efb-0a2f0b45cd10"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.9470448255012827`*^9, 
  3.9470448300220747`*^9}},ExpressionUUID->"862fb6cc-2dac-4221-b1f5-\
6e6240a0a374"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "33"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "33"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94704296209274*^9, 3.9470429984189453`*^9}, {
   3.947043077594606*^9, 3.947043128386145*^9}, 3.94704321321072*^9, {
   3.947044923478848*^9, 3.947044933918089*^9}, {3.947045455180543*^9, 
   3.947045455274702*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"ce6fd494-3f2d-4eb7-99bd-c9f0944ae39a"],

Cell["Compute derivatives", "Text",
 CellChangeTimes->{{3.947044832280423*^9, 3.9470448344224777`*^9}, {
  3.947044963616953*^9, 
  3.9470449676608*^9}},ExpressionUUID->"eefaaa82-4688-43a2-8d53-a27cf81ba46b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cdPC3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC3", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPC3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC3", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPC3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPC3", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPC3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPC3", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947044971024609*^9, 3.947045024405114*^9}, {
  3.947045058285121*^9, 3.947045095429051*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"196696d3-04db-4cb1-93f9-66f7754d55ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cdPS3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS3", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPS3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS3", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPS3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPS3", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPS3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPS3", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947044971024609*^9, 3.947045024405114*^9}, {
  3.947045058285121*^9, 3.94704513527633*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"82b6766d-9df8-4e7d-8853-9c90c53227e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cdQC3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC3", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQC3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC3", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQC3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQC3", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQC3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQC3", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9470451510532913`*^9, 3.947045165076303*^9}, {
  3.947143445892074*^9, 
  3.9471434484673433`*^9}},ExpressionUUID->"6ea0ecbd-a6d6-400a-ab7d-\
05ee0911671a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cdQS3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS3", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQS3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS3", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQS3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQS3", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQS3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQS3", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9470451510532913`*^9, 3.947045193348132*^9}, {
  3.947143468315753*^9, 
  3.9471434717786427`*^9}},ExpressionUUID->"134d1b57-34a2-41fc-b8c1-\
801d74f3da28"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cdPC4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC4", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPC4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC4", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPC4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPC4", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPC4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPC4", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947044971024609*^9, 3.947045024405114*^9}, {
  3.947045058285121*^9, 3.947045095429051*^9}, {3.947045245652267*^9, 
  3.947045253219522*^9}, {3.947143480459214*^9, 
  3.94714348309046*^9}},ExpressionUUID->"1fa63657-d004-40eb-8c0f-\
66991308ab5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cdPS4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS4", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPS4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS4", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPS4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPS4", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPS4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPS4", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947044971024609*^9, 3.947045024405114*^9}, {
  3.947045058285121*^9, 3.94704513527633*^9}, {3.947045261436471*^9, 
  3.947045267938971*^9}, {3.9471434898679*^9, 
  3.947143491442741*^9}},ExpressionUUID->"830187bc-7b90-4f10-ab33-\
8928117c3ac0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cdQC4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC4", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQC4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC4", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQC4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQC4", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQC4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQC4", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9470451510532913`*^9, 3.947045165076303*^9}, {
  3.947045279267941*^9, 3.947045286099441*^9}, {3.947143496699375*^9, 
  3.947143500218747*^9}},ExpressionUUID->"18fb40ae-5ede-4ec4-8379-\
182975a03df3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cdQS4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS4", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQS4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS4", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQS4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQS4", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQS4", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQS4", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9470451510532913`*^9, 3.947045193348132*^9}, {
  3.947045299884595*^9, 3.947045306347405*^9}, {3.947143508123248*^9, 
  3.947143512754554*^9}},ExpressionUUID->"edad7b8b-3dfe-4bd9-8fe8-\
d1f9dc105cda"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{989.25, 736.5},
WindowMargins->{{53.25, Automatic}, {Automatic, 59.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6c5b2ca7-e71d-423a-80f9-db9f67d2de8e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 158, 3, 96, "Title",ExpressionUUID->"c45668fd-0674-44b5-af6e-cc0772481bcf"],
Cell[CellGroupData[{
Cell[759, 29, 165, 3, 67, "Chapter",ExpressionUUID->"67029e68-431b-41cb-be19-f2d44787a334"],
Cell[927, 34, 874, 16, 49, "Input",ExpressionUUID->"ef8ff98b-2feb-42c0-b3d8-f9392f2b4bd3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1838, 55, 194, 3, 67, "Chapter",ExpressionUUID->"a1295002-2649-496c-bbcb-1a0be65d3d45"],
Cell[2035, 60, 3431, 109, 97, "Input",ExpressionUUID->"cded29c4-87fb-45a6-9b3b-ac8f154fb1f1"],
Cell[5469, 171, 3481, 110, 97, "Input",ExpressionUUID->"e64f0d80-d1f1-4245-baab-af3d8a0e3ae4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8987, 286, 152, 2, 67, "Chapter",ExpressionUUID->"d880c87c-0fce-44d2-9efb-0a2f0b45cd10"],
Cell[9142, 290, 179, 3, 33, "Text",ExpressionUUID->"862fb6cc-2dac-4221-b1f5-6e6240a0a374"],
Cell[9324, 295, 952, 26, 89, "Input",ExpressionUUID->"ce6fd494-3f2d-4eb7-99bd-c9f0944ae39a"],
Cell[10279, 323, 208, 3, 33, "Text",ExpressionUUID->"eefaaa82-4688-43a2-8d53-a27cf81ba46b"],
Cell[10490, 328, 1005, 28, 89, "Input",ExpressionUUID->"196696d3-04db-4cb1-93f9-66f7754d55ef"],
Cell[11498, 358, 1004, 28, 89, "Input",ExpressionUUID->"82b6766d-9df8-4e7d-8853-9c90c53227e7"],
Cell[12505, 388, 990, 29, 89, "Input",ExpressionUUID->"6ea0ecbd-a6d6-400a-ab7d-05ee0911671a"],
Cell[13498, 419, 990, 29, 89, "Input",ExpressionUUID->"134d1b57-34a2-41fc-b8c1-801d74f3da28"],
Cell[14491, 450, 1080, 30, 89, "Input",ExpressionUUID->"1fa63657-d004-40eb-8c0f-66991308ab5f"],
Cell[15574, 482, 1078, 30, 89, "Input",ExpressionUUID->"830187bc-7b90-4f10-ab33-8928117c3ac0"],
Cell[16655, 514, 1034, 29, 89, "Input",ExpressionUUID->"18fb40ae-5ede-4ec4-8379-182975a03df3"],
Cell[17692, 545, 1034, 29, 89, "Input",ExpressionUUID->"edad7b8b-3dfe-4bd9-8fe8-d1f9dc105cda"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_6.12.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     23873,        710]
NotebookOptionsPosition[     21676,        670]
NotebookOutlinePosition[     22076,        686]
CellTagsIndexPosition[     22033,        683]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.12", "Title",
 CellChangeTimes->{{3.947045687431225*^9, 
  3.947045689593047*^9}},ExpressionUUID->"ac71722b-506b-4bbd-901d-\
cb7bec5ea3a4"],

Cell[CellGroupData[{

Cell["Include Definition 6.10", "Chapter",
 CellChangeTimes->{{3.947045720223029*^9, 
  3.947045723918921*^9}},ExpressionUUID->"e882c570-0251-4a80-8e89-\
54d2a8af04d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.10.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.9466973499044657`*^9, 3.946697350670038*^9}, {3.947044130524561*^9, 
  3.947044154835737*^9}, {3.9470457553609953`*^9, 3.9470457622164392`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"36d63320-3e85-48e4-a45d-334bb3111484"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polynomials $P_{X,j}^{(1)}$ and $Q_{X,j}^{(1)}$", "Chapter",
 CellChangeTimes->{{3.947045772984783*^9, 
  3.9470457978158712`*^9}},ExpressionUUID->"a552c72b-98ec-44d8-aa54-\
378f20e85583"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dphi", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}]}], "+", 
    RowBox[{"2", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"a", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886562214077829*^9, 3.8865622249135027`*^9}, {
  3.886562613363164*^9, 3.886562638683958*^9}, {3.886562845613557*^9, 
  3.886562862706737*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2378ce03-bfaf-4b40-ac02-86dff4cc2741"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PC31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"dphi", "[", 
        RowBox[{"y", ",", 
         RowBox[{"astar", "+", "a"}]}], "]"}], "*", 
       RowBox[{"PS3", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "+", 
      RowBox[{"dPC3", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PS31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"dphi", "[", 
         RowBox[{"y", ",", 
          RowBox[{"astar", "+", "a"}]}], "]"}]}], "*", 
       RowBox[{"PC3", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "+", 
      RowBox[{"dPS3", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QC31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"dphi", "[", 
        RowBox[{"y", ",", 
         RowBox[{"astar", "+", "a"}]}], "]"}], "*", 
       RowBox[{"QS3", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "+", 
      RowBox[{"dQC3", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QS31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"dphi", "[", 
         RowBox[{"y", ",", 
          RowBox[{"astar", "+", "a"}]}], "]"}]}], "*", 
       RowBox[{"QC3", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "+", 
      RowBox[{"dQS3", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.886562807373415*^9, 3.8865628368263607`*^9}, {
  3.8865628757858133`*^9, 3.886563011149528*^9}, {3.8865630501154823`*^9, 
  3.886563066811367*^9}, {3.9035939932701597`*^9, 3.903594062529806*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5f92fb24-5117-405e-aa49-a17df7e875d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PC41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"dphi", "[", 
        RowBox[{"y", ",", 
         RowBox[{"astar", "+", "a"}]}], "]"}], "*", 
       RowBox[{"PS4", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "+", 
      RowBox[{"dPC4", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PS41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"dphi", "[", 
         RowBox[{"y", ",", 
          RowBox[{"astar", "+", "a"}]}], "]"}]}], "*", 
       RowBox[{"PC4", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "+", 
      RowBox[{"dPS4", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QC41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"dphi", "[", 
        RowBox[{"y", ",", 
         RowBox[{"astar", "+", "a"}]}], "]"}], "*", 
       RowBox[{"QS4", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "+", 
      RowBox[{"dQC4", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QS41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"dphi", "[", 
         RowBox[{"y", ",", 
          RowBox[{"astar", "+", "a"}]}], "]"}]}], "*", 
       RowBox[{"QC4", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "+", 
      RowBox[{"dQS4", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.886562807373415*^9, 3.8865628368263607`*^9}, {
  3.8865628757858133`*^9, 3.886563011149528*^9}, {3.8865630501154823`*^9, 
  3.886563066811367*^9}, {3.9035939932701597`*^9, 3.903594062529806*^9}, {
  3.90359447274669*^9, 3.903594485562044*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"585428a9-e38f-48e1-9997-824063333c77"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives", "Chapter",
 CellChangeTimes->{{3.947045925478991*^9, 
  3.9470459273589582`*^9}},ExpressionUUID->"283fe77d-3dab-4899-9d32-\
412949a0c69d"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.947045931022483*^9, 
  3.9470459349028482`*^9}},ExpressionUUID->"03dd94b8-57b9-4eaf-8a74-\
4e77ceea3c96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "34"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "34"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94704296209274*^9, 3.9470429984189453`*^9}, {
   3.947043077594606*^9, 3.947043128386145*^9}, 3.94704321321072*^9, {
   3.947044923478848*^9, 3.947044933918089*^9}, {3.947045455180543*^9, 
   3.947045455274702*^9}, {3.94704652340467*^9, 3.947046550338911*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"07a2e334-a0a4-471f-8049-e1ccaa894cda"],

Cell["\<\
Compute derivatives (also 0th derivative to resolve removable singularity at \
1)\
\>", "Text",
 CellChangeTimes->{{3.947046729562173*^9, 3.947046733881875*^9}, {
  3.947046927129958*^9, 
  3.947046955320362*^9}},ExpressionUUID->"083ff925-3bae-4268-9c2f-\
64fb265943f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPC31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC31", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPC31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC31", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPC31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC31", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PC31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPC31", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPC31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPC31", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPC31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPC31", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947046749652424*^9, 3.947046911913454*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"73710de2-0ca8-4918-88d7-ab94c4913f2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPS31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS31", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPS31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS31", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPS31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS31", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PS31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPS31", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPS31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPS31", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPS31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPS31", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947046749652424*^9, 3.947046911913454*^9}, {
  3.94704700366508*^9, 3.9470470313516483`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"bd3b5790-8018-4090-bf38-4d034acc08d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQC31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC31", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQC31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC31", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQC31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC31", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QC31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cQC31", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQC31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQC31", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQC31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQC31", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947046749652424*^9, 3.947046911913454*^9}, {
  3.9470470579614573`*^9, 3.9470470833756857`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"bd0738cf-c681-4b26-9a19-e2555047cf46"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQS31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS31", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQS31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS31", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQS31", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS31", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QS31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cQS31", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQS31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQS31", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQS31", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQS31", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947046749652424*^9, 3.947046911913454*^9}, {
  3.9470470579614573`*^9, 3.9470470833756857`*^9}, {3.9470471290008698`*^9, 
  3.9470471525510883`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"337b6ab7-5a5e-47b2-9f5f-eda601adc7c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPC41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC41", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPC41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC41", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPC41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PC41", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PC41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPC41", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPC41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPC41", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPC41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPC41", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947046749652424*^9, 3.947046911913454*^9}, {
  3.9470471735207653`*^9, 3.947047193686698*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e3ddef35-52ec-41d8-b467-d702f93a396c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPS41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS41", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPS41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS41", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPS41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PS41", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PS41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPS41", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPS41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPS41", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPS41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPS41", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947046749652424*^9, 3.947046911913454*^9}, {
  3.94704700366508*^9, 3.9470470313516483`*^9}, {3.947047212378265*^9, 
  3.947047229574882*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f5881152-9f29-453e-b71f-2345ee318ac7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQC41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC41", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQC41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC41", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQC41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QC41", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QC41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cQC41", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQC41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQC41", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQC41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQC41", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947046749652424*^9, 3.947046911913454*^9}, {
  3.9470470579614573`*^9, 3.9470470833756857`*^9}, {3.947047249226078*^9, 
  3.9470472686944304`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"b25b7574-4b81-475d-a151-e759f1676b13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQS41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS41", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQS41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS41", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQS41", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "QS41", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QS41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cQS41", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQS41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQS41", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQS41", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQS41", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947046749652424*^9, 3.947046911913454*^9}, {
  3.9470470579614573`*^9, 3.9470470833756857`*^9}, {3.9470471290008698`*^9, 
  3.9470471525510883`*^9}, {3.947047287728084*^9, 3.9470473055421667`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"125fc4ff-9416-4fc2-b0dd-548bd72a9b3d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{989.25, 736.5},
WindowMargins->{{22.5, Automatic}, {Automatic, 95.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aeef0f49-98b9-40ec-b8e6-0df4a279cdf8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 158, 3, 96, "Title",ExpressionUUID->"ac71722b-506b-4bbd-901d-cb7bec5ea3a4"],
Cell[CellGroupData[{
Cell[759, 29, 168, 3, 67, "Chapter",ExpressionUUID->"e882c570-0251-4a80-8e89-54d2a8af04d2"],
Cell[930, 34, 880, 16, 49, "Input",ExpressionUUID->"36d63320-3e85-48e4-a45d-334bb3111484"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1847, 55, 194, 3, 67, "Chapter",ExpressionUUID->"a552c72b-98ec-44d8-aa54-378f20e85583"],
Cell[2044, 60, 816, 25, 30, "Input",ExpressionUUID->"2378ce03-bfaf-4b40-ac02-86dff4cc2741"],
Cell[2863, 87, 2715, 89, 89, "Input",ExpressionUUID->"5f92fb24-5117-405e-aa49-a17df7e875d4"],
Cell[5581, 178, 2762, 90, 89, "Input",ExpressionUUID->"585428a9-e38f-48e1-9997-824063333c77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8380, 273, 158, 3, 67, "Chapter",ExpressionUUID->"283fe77d-3dab-4899-9d32-412949a0c69d"],
Cell[8541, 278, 177, 3, 33, "Text",ExpressionUUID->"03dd94b8-57b9-4eaf-8a74-4e77ceea3c96"],
Cell[8721, 283, 1019, 27, 89, "Input",ExpressionUUID->"07a2e334-a0a4-471f-8049-e1ccaa894cda"],
Cell[9743, 312, 280, 7, 33, "Text",ExpressionUUID->"083ff925-3bae-4268-9c2f-64fb265943f6"],
Cell[10026, 321, 1373, 40, 129, "Input",ExpressionUUID->"73710de2-0ca8-4918-88d7-ab94c4913f2a"],
Cell[11402, 363, 1423, 41, 129, "Input",ExpressionUUID->"bd3b5790-8018-4090-bf38-4d034acc08d6"],
Cell[12828, 406, 1426, 41, 129, "Input",ExpressionUUID->"bd0738cf-c681-4b26-9a19-e2555047cf46"],
Cell[14257, 449, 1479, 42, 129, "Input",ExpressionUUID->"337b6ab7-5a5e-47b2-9f5f-eda601adc7c5"],
Cell[15739, 493, 1424, 41, 129, "Input",ExpressionUUID->"e3ddef35-52ec-41d8-b467-d702f93a396c"],
Cell[17166, 536, 1472, 42, 129, "Input",ExpressionUUID->"f5881152-9f29-453e-b71f-2345ee318ac7"],
Cell[18641, 580, 1477, 42, 129, "Input",ExpressionUUID->"b25b7574-4b81-475d-a151-e759f1676b13"],
Cell[20121, 624, 1527, 42, 180, "Input",ExpressionUUID->"125fc4ff-9416-4fc2-b0dd-548bd72a9b3d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_6.14.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      9407,        283]
NotebookOptionsPosition[      8396,        257]
NotebookOutlinePosition[      8791,        273]
CellTagsIndexPosition[      8748,        270]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.14", "Title",
 CellChangeTimes->{{3.947047399483901*^9, 
  3.947047402171915*^9}},ExpressionUUID->"6782a919-4ee5-4678-a473-\
09a33142083f"],

Cell[CellGroupData[{

Cell["Include Definition 6.12", "Chapter",
 CellChangeTimes->{{3.947047408163917*^9, 
  3.947047420195773*^9}},ExpressionUUID->"3ca5b366-3d3d-49bc-a448-\
78cb5e4331a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.12.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.947047473237967*^9, 3.947047473500886*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b2f13b74-7fab-414f-8695-a3ee6be6a46e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matrix polynomials", "Chapter",
 CellChangeTimes->{{3.94704748712471*^9, 
  3.947047490492961*^9}},ExpressionUUID->"caca07c4-98cb-4824-b066-\
7813c0d6015e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "*", 
        RowBox[{"Re", "[", 
         RowBox[{"fR1", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "*", 
        RowBox[{"Re", "[", 
         RowBox[{"fR2", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", " ", "0", ",", " ", 
       "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "*", 
        RowBox[{"Im", "[", 
         RowBox[{"fR1", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "*", 
        RowBox[{"Im", "[", 
         RowBox[{"fR2", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", " ", "0", ",", " ", 
       "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "*", 
        RowBox[{"Re", "[", 
         RowBox[{"dfR1", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "*", 
        RowBox[{"Re", "[", 
         RowBox[{"dfR2", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", " ", "0", ",", " ", 
       "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "*", 
        RowBox[{"Im", "[", 
         RowBox[{"dfR1", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "*", 
        RowBox[{"Im", "[", 
         RowBox[{"dfR2", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", " ", "0", ",", " ", 
       "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.903594538544767*^9, 3.903594633827773*^9}, {
  3.9035946947281103`*^9, 3.9035947221479683`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4f33ef07-8195-43e9-8f18-8402acaf4ce8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
        RowBox[{"PC3", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
        RowBox[{"QC4", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
        RowBox[{"QC3", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
        RowBox[{"PC4", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"PC31", "[", 
        RowBox[{"y", ",", "a"}], "]"}], ",", " ", 
       RowBox[{"-", 
        RowBox[{"QC41", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"QC31", "[", 
        RowBox[{"y", ",", "a"}], "]"}], ",", " ", 
       RowBox[{"PC41", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.903594766439814*^9, 3.903594878202607*^9}, {
  3.903594970743256*^9, 3.903594970831229*^9}, {3.9037803782958813`*^9, 
  3.903780386031036*^9}, {3.947047539174595*^9, 3.947047545677422*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"be3422c7-462e-4d9d-918b-a1ba29a1feee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
        RowBox[{"PS3", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
        RowBox[{"QS4", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
        RowBox[{"QS3", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
        RowBox[{"PS4", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"PS31", "[", 
        RowBox[{"y", ",", "a"}], "]"}], ",", " ", 
       RowBox[{"-", 
        RowBox[{"QS41", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"QS31", "[", 
        RowBox[{"y", ",", "a"}], "]"}], ",", " ", 
       RowBox[{"PS41", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.903594923120925*^9, 3.903594965335298*^9}, {
  3.903780393599038*^9, 3.903780400582532*^9}, {3.94704754979853*^9, 
  3.9470475552769136`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"67363bad-e484-4ded-93e1-917dfbc5ec2d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{981.75, 711},
WindowMargins->{{0, Automatic}, {Automatic, 20.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"003c3ffd-f347-4dd1-8d92-a67f9d7b4a87"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 158, 3, 96, "Title",ExpressionUUID->"6782a919-4ee5-4678-a473-09a33142083f"],
Cell[CellGroupData[{
Cell[759, 29, 168, 3, 67, "Chapter",ExpressionUUID->"3ca5b366-3d3d-49bc-a448-78cb5e4331a4"],
Cell[930, 34, 433, 10, 49, "Input",ExpressionUUID->"b2f13b74-7fab-414f-8695-a3ee6be6a46e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1400, 49, 162, 3, 67, "Chapter",ExpressionUUID->"caca07c4-98cb-4824-b066-7813c0d6015e"],
Cell[1565, 54, 2380, 69, 97, "Input",ExpressionUUID->"4f33ef07-8195-43e9-8f18-8402acaf4ce8"],
Cell[3948, 125, 2232, 63, 97, "Input",ExpressionUUID->"be3422c7-462e-4d9d-918b-a1ba29a1feee"],
Cell[6183, 190, 2185, 63, 97, "Input",ExpressionUUID->"67363bad-e484-4ded-93e1-917dfbc5ec2d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_6.17.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      3047,         98]
NotebookOptionsPosition[      2226,         74]
NotebookOutlinePosition[      2621,         90]
CellTagsIndexPosition[      2578,         87]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.17", "Title",
 CellChangeTimes->{{3.947047399483901*^9, 3.947047402171915*^9}, {
  3.947048290192223*^9, 
  3.947048290657543*^9}},ExpressionUUID->"6782a919-4ee5-4678-a473-\
09a33142083f"],

Cell[CellGroupData[{

Cell["Include Definition 6.14", "Chapter",
 CellChangeTimes->{{3.947047408163917*^9, 3.947047420195773*^9}, {
  3.947048297327732*^9, 
  3.947048297537908*^9}},ExpressionUUID->"3ca5b366-3d3d-49bc-a448-\
78cb5e4331a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.14.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.947047473237967*^9, 3.947047473500886*^9}, {
  3.947048306776404*^9, 3.947048307903953*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b2f13b74-7fab-414f-8695-a3ee6be6a46e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determinant", "Chapter",
 CellChangeTimes->{{3.94704748712471*^9, 3.947047490492961*^9}, {
  3.947048318919449*^9, 
  3.947048320495059*^9}},ExpressionUUID->"caca07c4-98cb-4824-b066-\
7813c0d6015e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PdR", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Det", "[", 
    RowBox[{
     RowBox[{"P0", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "+", 
     RowBox[{"PC", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947048327875271*^9, 3.947048351655139*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2882bd70-2a1d-4c53-9bcf-15627ad5e298"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{981.75, 711},
WindowMargins->{{0, Automatic}, {Automatic, 20.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"48ca5e79-29c1-4477-8572-112658313954"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 207, 4, 96, "Title",ExpressionUUID->"6782a919-4ee5-4678-a473-09a33142083f"],
Cell[CellGroupData[{
Cell[808, 30, 217, 4, 67, "Chapter",ExpressionUUID->"3ca5b366-3d3d-49bc-a448-78cb5e4331a4"],
Cell[1028, 36, 482, 11, 49, "Input",ExpressionUUID->"b2f13b74-7fab-414f-8695-a3ee6be6a46e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1547, 52, 204, 4, 67, "Chapter",ExpressionUUID->"caca07c4-98cb-4824-b066-7813c0d6015e"],
Cell[1754, 58, 444, 12, 55, "Input",ExpressionUUID->"2882bd70-2a1d-4c53-9bcf-15627ad5e298"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_6.20.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      4013,        120]
NotebookOptionsPosition[      3190,         96]
NotebookOutlinePosition[      3586,        112]
CellTagsIndexPosition[      3543,        109]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.20", "Title",
 CellChangeTimes->{{3.947315421365171*^9, 
  3.947315423492347*^9}},ExpressionUUID->"a4193dc4-630c-48d7-bc8d-\
39dbb3c08199"],

Cell[CellGroupData[{

Cell["Include Definitions 6.5 and 6.14", "Chapter",
 CellChangeTimes->{{3.9473154275090637`*^9, 3.947315429908853*^9}, {
  3.947315490798355*^9, 3.9473154910526857`*^9}, {3.9473156297798367`*^9, 
  3.9473156327733183`*^9}},ExpressionUUID->"1518bee2-33d4-42a2-bb97-\
0c1f242790d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.5.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.14.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.9466973499044657`*^9, 3.946697350670038*^9}, {3.947044130524561*^9, 
  3.947044154835737*^9}, {3.947315513301091*^9, 3.947315517524712*^9}, {
  3.947315645844029*^9, 3.947315649075666*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d91c72ef-9c76-4329-9693-51339f5eecc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of $M_F(a)$", "Chapter",
 CellChangeTimes->{{3.947315717682282*^9, 
  3.947315726194133*^9}},ExpressionUUID->"4bdb9fc7-b376-45fd-abcc-\
cf0fa08789de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FR0", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}]}], 
    RowBox[{"P0", "[", 
     RowBox[{"0", ",", "a"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"PC", "[", 
     RowBox[{"0", ",", "a"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", 
     "2"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{"FL", "[", "0", "]"}], "]"}], ".", 
    RowBox[{"FR0", "[", "a", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.94731573851488*^9, {3.9473157880726233`*^9, 3.9473157908747063`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"c20e8e20-c3e7-4c56-bddf-832bfa631cdb"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{606, 683.25},
WindowMargins->{{99.75, Automatic}, {Automatic, 84}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5301d28c-ee0d-4a2d-b3a0-a456add898ec"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 158, 3, 96, "Title",ExpressionUUID->"a4193dc4-630c-48d7-bc8d-39dbb3c08199"],
Cell[CellGroupData[{
Cell[759, 29, 280, 4, 67, "Chapter",ExpressionUUID->"1518bee2-33d4-42a2-bb97-0c1f242790d2"],
Cell[1042, 35, 1084, 21, 69, "Input",ExpressionUUID->"d91c72ef-9c76-4329-9693-51339f5eecc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2163, 61, 167, 3, 67, "Chapter",ExpressionUUID->"4bdb9fc7-b376-45fd-abcc-cf0fa08789de"],
Cell[2333, 66, 829, 26, 75, "Input",ExpressionUUID->"c20e8e20-c3e7-4c56-bddf-832bfa631cdb"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_6.5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     36745,       1083]
NotebookOptionsPosition[     34154,       1035]
NotebookOutlinePosition[     34597,       1052]
CellTagsIndexPosition[     34554,       1049]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.5", "Title",
 CellChangeTimes->{{3.820309543689103*^9, 3.820309549408456*^9}, {
  3.8871854424707127`*^9, 3.887185449142375*^9}, {3.946695098607272*^9, 
  3.9466951018946037`*^9}},ExpressionUUID->"e9676c87-02f0-4a0f-a457-\
65ebd39b05a2"],

Cell[CellGroupData[{

Cell["Include Tools", "Chapter",
 CellChangeTimes->{{3.912050731434675*^9, 3.91205073349761*^9}, {
  3.9465306296824083`*^9, 3.94653063372773*^9}, {3.946697341631001*^9, 
  3.946697342229973*^9}},ExpressionUUID->"4f43ab90-2d69-4316-bc19-\
25c9d7b251ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<tools.nb\>\"", "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.9466973499044657`*^9, 3.946697350670038*^9}, {3.947044130524561*^9, 
  3.947044154835737*^9}},ExpressionUUID->"c09cf5ca-5c9d-4885-a825-\
7ed52f554fdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tables Appendix A.2", "Chapter",
 CellChangeTimes->{{3.8203100757218018`*^9, 3.820310079649757*^9}, {
   3.946695158334709*^9, 3.946695187397377*^9}, 
   3.9466952264050703`*^9},ExpressionUUID->"b4f9ebed-25ee-4bb9-bfb6-\
7e6ca5fdb4d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cPL1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["25677447589672", "1163963890016041"]}], "+", 
      FractionBox[
       RowBox[{"530349753284166", " ", "\[ImaginaryI]"}], 
       "1047712021892891"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1082442536473116", "1635220915357765"]}], "-", 
      FractionBox[
       RowBox[{"110367753663726", " ", "\[ImaginaryI]"}], 
       "708047493550373"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["185936764340935", "1296137430677681"]}], "-", 
      FractionBox[
       RowBox[{"111920181288506", " ", "\[ImaginaryI]"}], 
       "778797133744727"]}], ",", 
     RowBox[{
      FractionBox["2345025580829", "870128025908873"], "-", 
      FractionBox[
       RowBox[{"34365822575423", " ", "\[ImaginaryI]"}], 
       "1337355174852400"]}], ",", 
     RowBox[{
      FractionBox["144189079060498", "18283075520062425"], "+", 
      FractionBox[
       RowBox[{"1118439732896", " ", "\[ImaginaryI]"}], "361756199062829"]}], 
     ",", 
     RowBox[{
      FractionBox["4674586796888", "2744490668379641"], "+", 
      FractionBox[
       RowBox[{"2557817734831", " ", "\[ImaginaryI]"}], "941852677758271"]}], 
     ",", 
     RowBox[{
      FractionBox["7687896621", "2004608749423625"], "+", 
      FractionBox[
       RowBox[{"799499324755", " ", "\[ImaginaryI]"}], "1174208276879177"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["93374633783", "1038722783958176"]}], "+", 
      FractionBox[
       RowBox[{"18545361642", " ", "\[ImaginaryI]"}], "275567875203109"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["74972967052", "3069745379188931"]}], "-", 
      FractionBox[
       RowBox[{"8395948274", " ", "\[ImaginaryI]"}], "694862258440025"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1753498904", "892264564109643"]}], "-", 
      FractionBox[
       RowBox[{"14325340118", " ", "\[ImaginaryI]"}], "2370412550810421"]}], 
     ",", 
     RowBox[{
      FractionBox["252981210", "329942940569983"], "-", 
      FractionBox[
       RowBox[{"1427767523", " ", "\[ImaginaryI]"}], "1455622877913618"]}], 
     ",", 
     RowBox[{
      FractionBox["233811361", "675089370308832"], "+", 
      FractionBox[
       RowBox[{"65076613", " ", "\[ImaginaryI]"}], "1748449524823006"]}], ",", 
     RowBox[{
      FractionBox["88693487", "1239673993058033"], "+", 
      FractionBox[
       RowBox[{"65452033", " ", "\[ImaginaryI]"}], "1077676849558065"]}], ",", 
     RowBox[{
      FractionBox["16152549", "2378642812142881"], "+", 
      FractionBox[
       RowBox[{"10309096", " ", "\[ImaginaryI]"}], "646555332622629"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["1165135", "1521116212026049"]}], "+", 
      FractionBox[
       RowBox[{"687636", " ", "\[ImaginaryI]"}], "361267137880831"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["324441", "1082461988954614"]}], "-", 
      FractionBox[
       RowBox[{"102346", " ", "\[ImaginaryI]"}], "336321508849921"]}], ",", 
     RowBox[{
      FractionBox["15487", "443684595725487"], "-", 
      FractionBox[
       RowBox[{"347503", " ", "\[ImaginaryI]"}], "1425037188487487"]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91507749860616*^9, 3.915077501760385*^9}, 
   3.915077595072893*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"2cbfafb1-5b38-447d-9cd7-2c73a7bd16ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cPL2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["517945004884255", "724226719805958"]}], "+", 
      FractionBox[
       RowBox[{"251627013871075", " ", "\[ImaginaryI]"}], 
       "660395344710337"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["114302268418242", "761576205136705"]}], "-", 
      FractionBox[
       RowBox[{"123913358194209", " ", "\[ImaginaryI]"}], 
       "741695303878733"]}], ",", 
     RowBox[{
      FractionBox["17151015646089", "541448058831086"], "-", 
      FractionBox[
       RowBox[{"56801890756933", " ", "\[ImaginaryI]"}], 
       "1070300059045458"]}], ",", 
     RowBox[{
      FractionBox["12280916504473", "899971311827585"], "-", 
      FractionBox[
       RowBox[{"4036122681220", " ", "\[ImaginaryI]"}], "978714325901481"]}], 
     ",", 
     RowBox[{
      FractionBox["2367038770634", "1164366581657513"], "+", 
      FractionBox[
       RowBox[{"696494230513", " ", "\[ImaginaryI]"}], "544434361047937"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["68218152895", "1289289733871468"]}], "+", 
      FractionBox[
       RowBox[{"628708864225", " ", "\[ImaginaryI]"}], "1260394898925096"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["69582891023", "702483920307261"]}], "+", 
      FractionBox[
       RowBox[{"42725908350", " ", "\[ImaginaryI]"}], "563156598813481"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["74265152988", "3065120819772145"]}], "-", 
      FractionBox[
       RowBox[{"355734767", " ", "\[ImaginaryI]"}], "460001483151423"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1425956526", "580260321528581"]}], "-", 
      FractionBox[
       RowBox[{"3054521565", " ", "\[ImaginaryI]"}], "911188844028754"]}], 
     ",", 
     RowBox[{
      FractionBox["350564155", "1114357638294561"], "-", 
      FractionBox[
       RowBox[{"1090756380", " ", "\[ImaginaryI]"}], "1249267251208579"]}], 
     ",", 
     RowBox[{
      FractionBox["814673447", "4479667553603919"], "-", 
      FractionBox[
       RowBox[{"42698153", " ", "\[ImaginaryI]"}], "422756615139272"]}], ",", 
     
     RowBox[{
      FractionBox["31150042", "858129033616623"], "+", 
      FractionBox[
       RowBox[{"8792583", " ", "\[ImaginaryI]"}], "1201122954408068"]}], ",", 
     
     RowBox[{
      FractionBox["1621271", "615294864255555"], "+", 
      FractionBox[
       RowBox[{"7412633", " ", "\[ImaginaryI]"}], "1261169303904716"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["409762", "596152022550001"]}], "+", 
      FractionBox[
       RowBox[{"4166754", " ", "\[ImaginaryI]"}], "3260798591775841"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["328995", "1149047074605608"]}], "+", 
      FractionBox[
       RowBox[{"70602", " ", "\[ImaginaryI]"}], "589692303242011"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["17309", "385662716915208"]}], "-", 
      FractionBox[
       RowBox[{"15957", " ", "\[ImaginaryI]"}], "785266120923205"]}], ",", 
     RowBox[{
      FractionBox["5141", "2306675406400974"], "-", 
      FractionBox[
       RowBox[{"21625", " ", "\[ImaginaryI]"}], "1828006420046424"]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.897980675361146*^9, 3.897980678968107*^9}, 
   3.9150777069301558`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"14d8c6eb-b712-40ae-a867-25c67370b342"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cPL3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1880579012407712", "1264572197250759"]}], "-", 
      FractionBox[
       RowBox[{"327819574106897", " ", "\[ImaginaryI]"}], 
       "494498622613644"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["269325222738631", "842677740476761"]}], "-", 
      FractionBox[
       RowBox[{"279059406245370", " ", "\[ImaginaryI]"}], 
       "500773457669029"]}], ",", 
     RowBox[{
      FractionBox["126135288121777", "786649538688151"], "+", 
      FractionBox[
       RowBox[{"13012660882672", " ", "\[ImaginaryI]"}], 
       "1325207140507713"]}], ",", 
     RowBox[{
      FractionBox["66966331840168", "1117986847339497"], "+", 
      FractionBox[
       RowBox[{"14126422263245", " ", "\[ImaginaryI]"}], "254798882291938"]}],
      ",", 
     RowBox[{
      FractionBox["6465480873820", "1017256720219203"], "+", 
      FractionBox[
       RowBox[{"10619128824323", " ", "\[ImaginaryI]"}], "621177549874954"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1195359826000", "842901581462863"]}], "+", 
      FractionBox[
       RowBox[{"2448804123921", " ", "\[ImaginaryI]"}], "1358009907248222"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["767233757971", "1206025809809902"]}], "-", 
      FractionBox[
       RowBox[{"295096738099", " ", "\[ImaginaryI]"}], "663997884248891"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["56213820029", "744001059411659"]}], "-", 
      FractionBox[
       RowBox[{"201950984545", " ", "\[ImaginaryI]"}], "864036276330126"]}], 
     ",", 
     RowBox[{
      FractionBox["4008681509", "232745015528311"], "-", 
      FractionBox[
       RowBox[{"46415387181", " ", "\[ImaginaryI]"}], "975810303561101"]}], 
     ",", 
     RowBox[{
      FractionBox["9101448335", "936316295545854"], "-", 
      FractionBox[
       RowBox[{"2666400359", " ", "\[ImaginaryI]"}], "918527912661640"]}], 
     ",", 
     RowBox[{
      FractionBox["1140382427", "546458830753244"], "+", 
      FractionBox[
       RowBox[{"532397964", " ", "\[ImaginaryI]"}], "433896933852091"]}], ",", 
     RowBox[{
      FractionBox["136975753", "899505647020653"], "+", 
      FractionBox[
       RowBox[{"2045592387", " ", "\[ImaginaryI]"}], "4885544477645626"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["129975825", "2525855610320201"]}], "+", 
      FractionBox[
       RowBox[{"32576477", " ", "\[ImaginaryI]"}], "739747340611994"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["18451201", "862738719240511"]}], "-", 
      FractionBox[
       RowBox[{"6148497", " ", "\[ImaginaryI]"}], "559990880016659"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2091976", "537632796652219"]}], "-", 
      FractionBox[
       RowBox[{"7839474", " ", "\[ImaginaryI]"}], "1287616149628645"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["163144", "874171390981047"]}], "-", 
      FractionBox[
       RowBox[{"1575517", " ", "\[ImaginaryI]"}], "1122236720308525"]}], ",", 
     
     RowBox[{
      FractionBox["87944", "872571465709971"], "-", 
      FractionBox[
       RowBox[{"172115", " ", "\[ImaginaryI]"}], "1216760034973378"]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8979809621092157`*^9, 3.897980995155571*^9}, 
   3.915077912328438*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"0672211c-42ed-431b-9489-5ace7cbcbf01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cPL4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1235423862838786", "2757559154064461"]}], "-", 
      FractionBox[
       RowBox[{"285132495792879", " ", "\[ImaginaryI]"}], 
       "4057283039847173"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["278104214936677", "783316830514894"]}], "+", 
      FractionBox[
       RowBox[{"192467438451300", " ", "\[ImaginaryI]"}], 
       "2252055563919871"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["90252694047103", "1031085290502292"]}], "+", 
      FractionBox[
       RowBox[{"123938360444803", " ", "\[ImaginaryI]"}], 
       "7617732080365628"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["11814364894261", "1510073138688502"]}], "-", 
      FractionBox[
       RowBox[{"725600123961", " ", "\[ImaginaryI]"}], "130748046621331"]}], 
     ",", 
     RowBox[{
      FractionBox["3295269917673", "1147301164879810"], "-", 
      FractionBox[
       RowBox[{"1596611369498", " ", "\[ImaginaryI]"}], "587329124564689"]}], 
     ",", 
     RowBox[{
      FractionBox["800208476515", "593980553933492"], "-", 
      FractionBox[
       RowBox[{"431437902245", " ", "\[ImaginaryI]"}], "1355349427602094"]}], 
     ",", 
     RowBox[{
      FractionBox["320343108547", "1296813455849558"], "+", 
      FractionBox[
       RowBox[{"45943063991", " ", "\[ImaginaryI]"}], "441280912817043"]}], 
     ",", 
     RowBox[{
      FractionBox["1678611220", "1182482488098459"], "+", 
      FractionBox[
       RowBox[{"77581308389", " ", "\[ImaginaryI]"}], "1394322745386835"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["13917685903", "1132831548325475"]}], "+", 
      FractionBox[
       RowBox[{"20228340188", " ", "\[ImaginaryI]"}], "1704140910599865"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2406729043", "668455332160438"]}], "+", 
      FractionBox[
       RowBox[{"2202762858", " ", "\[ImaginaryI]"}], "2887200986290567"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["187103959", "451158034677887"]}], "-", 
      FractionBox[
       RowBox[{"466366777", " ", "\[ImaginaryI]"}], "1364508737553223"]}], 
     ",", 
     RowBox[{
      FractionBox["32673485", "519815835953651"], "-", 
      FractionBox[
       RowBox[{"86262448", " ", "\[ImaginaryI]"}], "668106598542119"]}], ",", 
     
     RowBox[{
      FractionBox["18670649", "461399449262856"], "-", 
      FractionBox[
       RowBox[{"25268097", " ", "\[ImaginaryI]"}], "1304183977126009"]}], ",", 
     RowBox[{
      FractionBox["56345467", "5970307008258519"], "+", 
      FractionBox[
       RowBox[{"1277713", " ", "\[ImaginaryI]"}], "1735339492096633"]}], ",", 
     
     RowBox[{
      FractionBox["2514531", "2339957268256139"], "+", 
      FractionBox[
       RowBox[{"1294620", " ", "\[ImaginaryI]"}], "1116204772221739"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["39037", "429277340876428"]}], "+", 
      FractionBox[
       RowBox[{"486093", " ", "\[ImaginaryI]"}], "1850805774675719"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["71911", "1010941875327823"]}], "-", 
      FractionBox[
       RowBox[{"4989", " ", "\[ImaginaryI]"}], "1698292824029957"]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8979868528604717`*^9, 3.897986858307835*^9}, 
   3.915078068453847*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"7fd5d870-a4be-40e5-a84c-9e14df6b15e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polynomials $P_{L,j}$ and functions $f_{L,j}$", "Chapter",
 CellChangeTimes->{{3.946695401165268*^9, 3.9466954124446087`*^9}, {
  3.946695551691306*^9, 
  3.946695558763184*^9}},ExpressionUUID->"db6e64a6-50a4-4c9a-88a0-\
b2f0d5b0654b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PL1", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPL1", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "+", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PL2", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPL2", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "+", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PL3", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPL3", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "+", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PL4", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPL4", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "+", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "16"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.811478228848353*^9, 3.8114782668616667`*^9}, {
   3.811478324644806*^9, 3.8114783273791037`*^9}, {3.8199720144855328`*^9, 
   3.819972017763947*^9}, {3.8207527081803093`*^9, 3.8207527103293543`*^9}, 
   3.886049684332665*^9, {3.8860502746824303`*^9, 3.8860503251226587`*^9}, {
   3.886057832604837*^9, 3.8860578415035477`*^9}, {3.886059176657188*^9, 
   3.8860591767260523`*^9}, {3.89797996580427*^9, 3.897979999010284*^9}, {
   3.946695435165513*^9, 3.946695484596087*^9}, {3.9466955882727213`*^9, 
   3.946695589796095*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"06254d47-a37f-4189-8591-94563391f5cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fL1", "[", "y_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PL1", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fL2", "[", "y_", "]"}], ":=", 
   RowBox[{"I", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PL2", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fL3", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "2"}], " ", 
       RowBox[{"PL3", "[", "y", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fL4", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "2"}], " ", 
       RowBox[{"PL4", "[", "y", "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946695594731819*^9, 3.946695650139269*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f9daa533-ac4d-4ec5-a076-0242bc331cf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives", "Chapter",
 CellChangeTimes->{{3.8871942996894073`*^9, 3.8871943021289597`*^9}, 
   3.9466957594181433`*^9},ExpressionUUID->"1d4e7d6b-2283-4e09-9c25-\
37017b6101fc"],

Cell["Generate matrix for monomial representation", "Text",
 CellChangeTimes->{{3.94669580570588*^9, 
  3.946695830760659*^9}},ExpressionUUID->"733d7173-6485-4801-816c-\
51980ad45a39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "16"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"GenerateL", "[", "xi", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946695840580297*^9, 3.9466958665288687`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"3f6f4fa8-426c-4d3a-991e-75fad831f5bb"],

Cell["\<\
Compute coefficients of monomial representations of polynomials $P_{L,j}$\
\>", "Text",
 CellChangeTimes->{{3.946695892648745*^9, 3.946695913984694*^9}, {
  3.9466962756942387`*^9, 
  3.9466962789581127`*^9}},ExpressionUUID->"8b6dd553-9b9a-4cdc-b1e6-\
443efebea95f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"PL1", "[", 
      RowBox[{"xi", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "17"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmPL1", "=", 
   RowBox[{"L", ".", "v"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"PL2", "[", 
      RowBox[{"xi", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "17"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmPL2", "=", 
   RowBox[{"L", ".", "v"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"PL3", "[", 
      RowBox[{"xi", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "17"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmPL3", "=", 
   RowBox[{"L", ".", "v"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"PL4", "[", 
      RowBox[{"xi", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "17"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmPL4", "=", 
   RowBox[{"L", ".", "v"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9466959246586523`*^9, 3.946696001744014*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b3cb8892-64f5-4b24-99e8-611225648ac4"],

Cell["Compute derivatives of polynomials $P_{L,j}$", "Text",
 CellChangeTimes->{{3.946696015984264*^9, 3.9466960255495663`*^9}, {
  3.946696261358746*^9, 
  3.946696269798794*^9}},ExpressionUUID->"cb50ce82-4dd6-49d0-a36d-\
f738e17e8f11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mon", "[", 
    RowBox[{"m_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", "1", ",", 
     RowBox[{"x", "^", "m"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPL1", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"cmPL1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "1"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPL1", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"(", 
       RowBox[{"j", "-", "1"}], ")"}], "*", 
      RowBox[{"cmPL1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "2"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "2", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPL2", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"cmPL2", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "1"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPL2", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"(", 
       RowBox[{"j", "-", "1"}], ")"}], "*", 
      RowBox[{"cmPL2", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "2"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "2", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPL3", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"cmPL3", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "1"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPL3", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"(", 
       RowBox[{"j", "-", "1"}], ")"}], "*", 
      RowBox[{"cmPL3", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "2"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "2", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPL4", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"cmPL4", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "1"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPL4", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"j", "*", 
      RowBox[{"(", 
       RowBox[{"j", "-", "1"}], ")"}], "*", 
      RowBox[{"cmPL4", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"mon", "[", 
       RowBox[{
        RowBox[{"j", "-", "2"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "2", ",", "16"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94652786099857*^9, 3.946527891811949*^9}, {
  3.946528149832984*^9, 3.94652815690518*^9}, {3.946528204226204*^9, 
  3.9465282440333233`*^9}, {3.946528683127233*^9, 3.946528692949133*^9}, {
  3.946528754462899*^9, 3.9465287880615253`*^9}, {3.946528866173513*^9, 
  3.9465288887239847`*^9}, {3.946696044153285*^9, 3.946696186999761*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"11487402-a730-4017-ad13-e2e8d38323a0"],

Cell["Compute derivatives of functions $f_{L,j}$", "Text",
 CellChangeTimes->{{3.946696294349835*^9, 
  3.946696305710778*^9}},ExpressionUUID->"5fbf4aee-7d8c-4dac-b169-\
029cf63148cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dfL1", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"dPL1", "[", "y", "]"}]}], "+", 
    RowBox[{"PL1", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddfL1", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"ddPL1", "[", "y", "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"dPL1", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfL2", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"dPL2", "[", "y", "]"}]}], "+", 
    RowBox[{"PL2", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddfL2", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"ddPL2", "[", "y", "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"dPL2", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfL3", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], "^", "2"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "2"}], " ", 
       RowBox[{"PL3", "[", "y", "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "3"}], " ", 
       RowBox[{"dPL3", "[", "y", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddfL3", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], "^", "3"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "3"}], 
       RowBox[{"dPL3", "[", "y", "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "4"}], 
       RowBox[{"ddPL3", "[", "y", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfL4", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], "^", "2"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "2"}], " ", 
       RowBox[{"PL4", "[", "y", "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "3"}], " ", 
       RowBox[{"dPL4", "[", "y", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddfL4", "[", "y_", "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"I", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], "^", "3"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "3"}], 
       RowBox[{"dPL4", "[", "y", "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], "^", "4"}], 
       RowBox[{"ddPL4", "[", "y", "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946696330256415*^9, 3.9466964735161247`*^9}, {
  3.946696509461175*^9, 3.946696578531885*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f13fc2e6-7dc6-4a4b-b44d-14bf6e41f400"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fundamental matrix $F_L$", "Chapter",
 CellChangeTimes->{{3.946697139720302*^9, 
  3.946697147136466*^9}},ExpressionUUID->"e6e88f94-4c0e-4ef8-9d8f-\
e449af0bc81b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FL", "[", "y_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"fL1", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"fL2", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"fL3", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"fL4", "[", "y", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Im", "[", 
        RowBox[{"fL1", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"fL2", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"fL3", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"fL4", "[", "y", "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"dfL1", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"dfL2", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"dfL3", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"dfL4", "[", "y", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Im", "[", 
        RowBox[{"dfL1", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"dfL2", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"dfL3", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"dfL4", "[", "y", "]"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.946697154161561*^9, 3.946697187904358*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"25e4171a-58e6-4a72-828e-66a86a28cbb8"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{974.25, 685.5},
WindowMargins->{{Automatic, 49.5}, {Automatic, 128.25}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2cf071da-ab0b-428d-9f7c-5c2d0cc5ec61"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 256, 4, 96, "Title",ExpressionUUID->"e9676c87-02f0-4a0f-a457-65ebd39b05a2"],
Cell[CellGroupData[{
Cell[861, 30, 253, 4, 67, "Chapter",ExpressionUUID->"4f43ab90-2d69-4316-bc19-25c9d7b251ad"],
Cell[1117, 36, 798, 16, 49, "Input",ExpressionUUID->"c09cf5ca-5c9d-4885-a825-7ed52f554fdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1952, 57, 241, 4, 67, "Chapter",ExpressionUUID->"b4f9ebed-25ee-4bb9-bfb6-7e6ca5fdb4d5"],
Cell[2196, 63, 3503, 96, 386, "Input",ExpressionUUID->"2cbfafb1-5b38-447d-9cd7-2c73a7bd16ce"],
Cell[5702, 161, 3498, 98, 386, "Input",ExpressionUUID->"14d8c6eb-b712-40ae-a867-25c67370b342"],
Cell[9203, 261, 3535, 99, 386, "Input",ExpressionUUID->"0672211c-42ed-431b-9489-5ace7cbcbf01"],
Cell[12741, 362, 3531, 99, 386, "Input",ExpressionUUID->"7fd5d870-a4be-40e5-a84c-9e14df6b15e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16309, 466, 241, 4, 67, "Chapter",ExpressionUUID->"db6e64a6-50a4-4c9a-88a0-b2f0d5b0654b"],
Cell[16553, 472, 2485, 72, 97, "Input",ExpressionUUID->"06254d47-a37f-4189-8591-94563391f5cf"],
Cell[19041, 546, 1407, 47, 93, "Input",ExpressionUUID->"f9daa533-ac4d-4ec5-a076-0242bc331cf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20485, 598, 185, 3, 67, "Chapter",ExpressionUUID->"1d4e7d6b-2283-4e09-9c25-37017b6101fc"],
Cell[20673, 603, 184, 3, 33, "Text",ExpressionUUID->"733d7173-6485-4801-816c-51980ad45a39"],
Cell[20860, 608, 552, 16, 49, "Input",ExpressionUUID->"3f6f4fa8-426c-4d3a-991e-75fad831f5bb"],
Cell[21415, 626, 276, 6, 33, "Text",ExpressionUUID->"8b6dd553-9b9a-4cdc-b1e6-443efebea95f"],
Cell[21694, 634, 1680, 54, 169, "Input",ExpressionUUID->"b3cb8892-64f5-4b24-99e8-611225648ac4"],
Cell[23377, 690, 237, 4, 33, "Text",ExpressionUUID->"cb50ce82-4dd6-49d0-a36d-f738e17e8f11"],
Cell[23617, 696, 4504, 141, 189, "Input",ExpressionUUID->"11487402-a730-4017-ad13-e2e8d38323a0"],
Cell[28124, 839, 184, 3, 33, "Text",ExpressionUUID->"5fbf4aee-7d8c-4dac-b169-029cf63148cb"],
Cell[28311, 844, 3781, 128, 177, "Input",ExpressionUUID->"f13fc2e6-7dc6-4a4b-b44d-14bf6e41f400"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32129, 977, 169, 3, 67, "Chapter",ExpressionUUID->"e6e88f94-4c0e-4ef8-9d8f-e449af0bc81b"],
Cell[32301, 982, 1825, 49, 75, "Input",ExpressionUUID->"25e4171a-58e6-4a72-828e-66a86a28cbb8"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_6.6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      2873,         95]
NotebookOptionsPosition[      2048,         71]
NotebookOutlinePosition[      2448,         87]
CellTagsIndexPosition[      2405,         84]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.6", "Title",
 CellChangeTimes->{{3.9466976773796377`*^9, 
  3.946697679539467*^9}},ExpressionUUID->"483aa99f-6905-4ef1-9999-\
39ecb1eab9f6"],

Cell[CellGroupData[{

Cell["Include Definition 6.5", "Chapter",
 CellChangeTimes->{{3.946697682860436*^9, 
  3.946697686390881*^9}},ExpressionUUID->"04f85836-f00f-4fdc-a2b6-\
412913e59cf9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.5.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.9466977035089808`*^9, 3.9466977137953463`*^9}, {
  3.947044254395832*^9, 
  3.9470442678031588`*^9}},ExpressionUUID->"4e744785-6889-4580-a9c7-\
ddcd8af63a75"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define Polynomial $P_{d,L}$", "Chapter",
 CellChangeTimes->{{3.9466977228444433`*^9, 
  3.946697734491972*^9}},ExpressionUUID->"529cf7b1-0e95-43af-b89f-\
c4448014bb1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PdL", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], "^", "4"}], 
    RowBox[{"Det", "[", 
     RowBox[{"FL", "[", "y", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9466977415955667`*^9, 3.946697760484028*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d9423812-0d81-4552-9e45-0617c022e7c1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{981.75, 711},
WindowMargins->{{130.5, Automatic}, {128.25, Automatic}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"94b166d9-543c-4c9f-be0d-584e83d235d3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 159, 3, 96, "Title",ExpressionUUID->"483aa99f-6905-4ef1-9999-39ecb1eab9f6"],
Cell[CellGroupData[{
Cell[760, 29, 167, 3, 67, "Chapter",ExpressionUUID->"04f85836-f00f-4fdc-a2b6-412913e59cf9"],
Cell[930, 34, 468, 12, 49, "Input",ExpressionUUID->"4e744785-6889-4580-a9c7-ddcd8af63a75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1435, 51, 174, 3, 67, "Chapter",ExpressionUUID->"529cf7b1-0e95-43af-b89f-c4448014bb1c"],
Cell[1612, 56, 408, 11, 29, "Input",ExpressionUUID->"d9423812-0d81-4552-9e45-0617c022e7c1"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_6.9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     55735,       1574]
NotebookOptionsPosition[     52860,       1525]
NotebookOutlinePosition[     53301,       1542]
CellTagsIndexPosition[     53258,       1539]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 6.9", "Title",
 CellChangeTimes->{{3.820309543689103*^9, 3.820309549408456*^9}, {
  3.8871854424707127`*^9, 3.887185449142375*^9}, {3.9470411622404623`*^9, 
  3.9470411686085577`*^9}},ExpressionUUID->"e9676c87-02f0-4a0f-a457-\
65ebd39b05a2"],

Cell[CellGroupData[{

Cell["Include Definition 6.1", "Chapter",
 CellChangeTimes->{{3.912050731434675*^9, 3.91205073349761*^9}, {
  3.9465306296824083`*^9, 3.94653063372773*^9}, {3.946697341631001*^9, 
  3.946697342229973*^9}, {3.94704172268528*^9, 
  3.947041731691279*^9}},ExpressionUUID->"9d7efd28-3042-43bb-980d-\
94aa015b2ec5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.1.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.947041908044334*^9, 3.947041957625436*^9}, {
   3.947041992546472*^9, 3.9470420059377403`*^9}, 3.947044172743505*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"1a9fb01c-c507-491c-8744-6433cc98e1d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tables Appendix A.3", "Chapter",
 CellChangeTimes->{{3.8203100757218018`*^9, 3.820310079649757*^9}, {
  3.947041190632251*^9, 
  3.947041217703637*^9}},ExpressionUUID->"b4f9ebed-25ee-4bb9-bfb6-\
7e6ca5fdb4d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cPR1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["905182892168009", "1210536500275806"], "-", 
      FractionBox[
       RowBox[{"964124562956389", " ", "\[ImaginaryI]"}], 
       "764588616268277"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["29543275157879", "878678715680883"]}], "+", 
      FractionBox[
       RowBox[{"1867829427849379", " ", "\[ImaginaryI]"}], 
       "1290374648689744"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["63357277247875", "175246925958027"]}], "-", 
      FractionBox[
       RowBox[{"313439385873153", " ", "\[ImaginaryI]"}], 
       "1248519869481776"]}], ",", 
     RowBox[{
      FractionBox["171643411122718", "1439385508783457"], "-", 
      FractionBox[
       RowBox[{"40427939601805", " ", "\[ImaginaryI]"}], "290932896249328"]}],
      ",", 
     RowBox[{
      FractionBox["24891665834664", "754600155259735"], "+", 
      FractionBox[
       RowBox[{"29414188024163", " ", "\[ImaginaryI]"}], "421620319370787"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["22895742052880", "909723752359467"]}], "+", 
      FractionBox[
       RowBox[{"2370979013401", " ", "\[ImaginaryI]"}], "251620082225998"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["351984366023", "155503237138870"]}], "-", 
      FractionBox[
       RowBox[{"11082072690006", " ", "\[ImaginaryI]"}], "946928032602073"]}],
      ",", 
     RowBox[{
      FractionBox["2684717689919", "665397340312499"], "-", 
      FractionBox[
       RowBox[{"936779909321", " ", "\[ImaginaryI]"}], "1917134228555035"]}], 
     ",", 
     RowBox[{
      FractionBox["204495031733", "892063953585555"], "+", 
      FractionBox[
       RowBox[{"983138246457", " ", "\[ImaginaryI]"}], "575177877165194"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["282079080365", "475205232780054"]}], "+", 
      FractionBox[
       RowBox[{"118544413214", " ", "\[ImaginaryI]"}], "1337988439159219"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["75234678489", "1146991988921768"]}], "-", 
      FractionBox[
       RowBox[{"311455913477", " ", "\[ImaginaryI]"}], "1307958831340280"]}], 
     ",", 
     RowBox[{
      FractionBox["27446080969", "339185504352084"], "-", 
      FractionBox[
       RowBox[{"47454977496", " ", "\[ImaginaryI]"}], "1370191231278385"]}], 
     ",", 
     RowBox[{
      FractionBox["34471087395", "1689613159415371"], "+", 
      FractionBox[
       RowBox[{"46134027428", " ", "\[ImaginaryI]"}], "1546999539500645"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5693269851", "641781551348606"]}], "+", 
      FractionBox[
       RowBox[{"4691296707", " ", "\[ImaginaryI]"}], "456755583552215"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1526624585", "303828308783349"]}], "-", 
      FractionBox[
       RowBox[{"1036570712", " ", "\[ImaginaryI]"}], "412578113410611"]}], 
     ",", 
     RowBox[{
      FractionBox["185663646", "629433111835183"], "-", 
      FractionBox[
       RowBox[{"2768069841", " ", "\[ImaginaryI]"}], "1216023567070165"]}], 
     ",", 
     RowBox[{
      FractionBox["1187495175", "1259329621322999"], "-", 
      FractionBox[
       RowBox[{"278541911", " ", "\[ImaginaryI]"}], "1711100496646239"]}], 
     ",", 
     RowBox[{
      FractionBox["432419895", "2089230096254686"], "+", 
      FractionBox[
       RowBox[{"328568765", " ", "\[ImaginaryI]"}], "905848321145561"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["108311147", "946194004410941"]}], "+", 
      FractionBox[
       RowBox[{"128672807", " ", "\[ImaginaryI]"}], "943052250448267"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["207866887", "2812943312601145"]}], "-", 
      FractionBox[
       RowBox[{"32232698", " ", "\[ImaginaryI]"}], "1186108690826973"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1157633", "1021508877076545"]}], "-", 
      FractionBox[
       RowBox[{"24829791", " ", "\[ImaginaryI]"}], "711272401151756"]}], ",", 
     
     RowBox[{
      FractionBox["10779565", "765327632541236"], "-", 
      FractionBox[
       RowBox[{"6994135", " ", "\[ImaginaryI]"}], "1142907242394279"]}], ",", 
     
     RowBox[{
      FractionBox["1197415", "242248789906637"], "+", 
      FractionBox[
       RowBox[{"3950018", " ", "\[ImaginaryI]"}], "815296383956159"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["617141", "557185087932570"]}], "+", 
      FractionBox[
       RowBox[{"3020612", " ", "\[ImaginaryI]"}], "1023745657645005"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["742697", "540112325150848"]}], "+", 
      FractionBox[
       RowBox[{"74917", " ", "\[ImaginaryI]"}], "801607829597733"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["199319", "749381056956021"]}], "-", 
      FractionBox[
       RowBox[{"416717", " ", "\[ImaginaryI]"}], "691331029767839"]}], ",", 
     RowBox[{
      FractionBox["313398", "1824536757806963"], "-", 
      FractionBox[
       RowBox[{"345604", " ", "\[ImaginaryI]"}], "1313864215913825"]}], ",", 
     RowBox[{
      FractionBox["97817", "906373931856942"], "+", 
      FractionBox[
       RowBox[{"111076", " ", "\[ImaginaryI]"}], "2036801353243733"]}], ",", 
     RowBox[{
      FractionBox["7163", "1057510687908509"], "+", 
      FractionBox[
       RowBox[{"66183", " ", "\[ImaginaryI]"}], "835033288759151"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3238", "236551642035411"]}], "+", 
      FractionBox[
       RowBox[{"1045", " ", "\[ImaginaryI]"}], "751514878587959"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["8985", "2096914333847348"]}], "-", 
      FractionBox[
       RowBox[{"7963", " ", "\[ImaginaryI]"}], "719902311931441"]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898057124609613*^9, 3.8980571288668737`*^9}, 
   3.9151668860361433`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"cecf1d20-336d-4a4e-ab1b-bc7e3fdaf9c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cPR2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["229599367281501", "2318964790029964"], "-", 
      FractionBox[
       RowBox[{"437213741432953", " ", "\[ImaginaryI]"}], 
       "1273601827018991"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1224654218910595", "4267202327370079"]}], "+", 
      FractionBox[
       RowBox[{"1158060336659301", " ", "\[ImaginaryI]"}], 
       "2244448991962928"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["4615735457747", "182245197945545"]}], "-", 
      FractionBox[
       RowBox[{"109625271108935", " ", "\[ImaginaryI]"}], 
       "721111072614097"]}], ",", 
     RowBox[{
      FractionBox["48133140500126", "905133989460001"], "-", 
      FractionBox[
       RowBox[{"51314484136660", " ", "\[ImaginaryI]"}], 
       "1873337812961177"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2158192286492", "888659946510293"]}], "+", 
      FractionBox[
       RowBox[{"24568723216499", " ", "\[ImaginaryI]"}], "813420496525666"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9264298757713", "1015041263348322"]}], "-", 
      FractionBox[
       RowBox[{"991210242019", " ", "\[ImaginaryI]"}], "1074271419267915"]}], 
     ",", 
     RowBox[{
      FractionBox["266663365757", "234184892421294"], "-", 
      FractionBox[
       RowBox[{"3296112962521", " ", "\[ImaginaryI]"}], "700243258667708"]}], 
     ",", 
     RowBox[{
      FractionBox["3716211666823", "2546912601321189"], "+", 
      FractionBox[
       RowBox[{"561012480343", " ", "\[ImaginaryI]"}], "1039110453379923"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["197279420208", "965673491448683"]}], "+", 
      FractionBox[
       RowBox[{"889394790347", " ", "\[ImaginaryI]"}], "1283912791353518"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["199852951835", "856374836775734"]}], "-", 
      FractionBox[
       RowBox[{"42930913826", " ", "\[ImaginaryI]"}], "544804255184983"]}], 
     ",", 
     RowBox[{
      FractionBox["12604670095", "682298764674304"], "-", 
      FractionBox[
       RowBox[{"104425124649", " ", "\[ImaginaryI]"}], "992700518480605"]}], 
     ",", 
     RowBox[{
      FractionBox["39389088692", "1054442482787855"], "+", 
      FractionBox[
       RowBox[{"1446074809", " ", "\[ImaginaryI]"}], "481257886411013"]}], 
     ",", 
     RowBox[{
      FractionBox["779106751", "405616788629073"], "+", 
      FractionBox[
       RowBox[{"25381533964", " ", "\[ImaginaryI]"}], "1605587623458439"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5097165836", "930554422274277"]}], "+", 
      FractionBox[
       RowBox[{"2815666246", " ", "\[ImaginaryI]"}], "1372958236326965"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["977336355", "708469650207641"]}], "-", 
      FractionBox[
       RowBox[{"2175607579", " ", "\[ImaginaryI]"}], "1066073009498197"]}], 
     ",", 
     RowBox[{
      FractionBox["761796682", "1293158957171919"], "-", 
      FractionBox[
       RowBox[{"102953705", " ", "\[ImaginaryI]"}], "129554014255937"]}], ",", 
     RowBox[{
      FractionBox["656489921", "1702055151458457"], "+", 
      FractionBox[
       RowBox[{"49547699", " ", "\[ImaginaryI]"}], "348913642508819"]}], ",", 
     
     RowBox[{
      FractionBox["632938", "680946124449833"], "+", 
      FractionBox[
       RowBox[{"50557499", " ", "\[ImaginaryI]"}], "281339303152100"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["15995173", "225750884329698"]}], "+", 
      FractionBox[
       RowBox[{"28515899", " ", "\[ImaginaryI]"}], "1070558314508552"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["11149469", "511236685737299"]}], "-", 
      FractionBox[
       RowBox[{"31416532", " ", "\[ImaginaryI]"}], "1220441323196857"]}], ",", 
     RowBox[{
      FractionBox["1694723", "249616541638119"], "-", 
      FractionBox[
       RowBox[{"3511729", " ", "\[ImaginaryI]"}], "263959769361999"]}], ",", 
     RowBox[{
      FractionBox["3376427", "518049036863803"], "+", 
      FractionBox[
       RowBox[{"569388", " ", "\[ImaginaryI]"}], "864034798879697"]}], ",", 
     RowBox[{
      FractionBox["484957", "571359614317252"], "+", 
      FractionBox[
       RowBox[{"4999839", " ", "\[ImaginaryI]"}], "1750261175451749"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["772488", "753765149157353"]}], "+", 
      FractionBox[
       RowBox[{"207458", " ", "\[ImaginaryI]"}], "236124336006689"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["551167", "1028765608432637"]}], "-", 
      FractionBox[
       RowBox[{"100702", " ", "\[ImaginaryI]"}], "397829137552219"]}], ",", 
     RowBox[{
      FractionBox["9719", "389320976820880"], "-", 
      FractionBox[
       RowBox[{"623859", " ", "\[ImaginaryI]"}], "2201810291272148"]}], ",", 
     RowBox[{
      FractionBox["47930", "401620769507521"], "-", 
      FractionBox[
       RowBox[{"39667", " ", "\[ImaginaryI]"}], "626967832812710"]}], ",", 
     RowBox[{
      FractionBox["26736", "912224592309695"], "+", 
      FractionBox[
       RowBox[{"41026", " ", "\[ImaginaryI]"}], "947198033341063"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["21319", "1526009128296655"]}], "+", 
      FractionBox[
       RowBox[{"25675", " ", "\[ImaginaryI]"}], "818125449081334"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["6659", "1221774686284569"]}], "-", 
      FractionBox[
       RowBox[{"1520", " ", "\[ImaginaryI]"}], "644594865315677"]}], ",", 
     RowBox[{
      FractionBox["1967", "2836559485514530"], "-", 
      FractionBox[
       RowBox[{"365", " ", "\[ImaginaryI]"}], "71800999828723"]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.89806982344671*^9, 3.8980698290229807`*^9}, 
   3.9151669400422583`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"979f6170-5bf5-4005-87fe-5f20cb2b1ccd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPR3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["740650831460613", "934942792365922"], "+", 
      FractionBox[
       RowBox[{"2689410496949907", " ", "\[ImaginaryI]"}], 
       "2001499430084200"]}], ",", 
     RowBox[{
      FractionBox["569427687308973", "601170187939750"], "-", 
      FractionBox[
       RowBox[{"1024935540756591", " ", "\[ImaginaryI]"}], 
       "672478931558924"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["532979823280321", "633320510278501"]}], "-", 
      FractionBox[
       RowBox[{"69957624743533", " ", "\[ImaginaryI]"}], "625432248141991"]}],
      ",", 
     RowBox[{
      FractionBox["28464248861417", "736126048327861"], "+", 
      FractionBox[
       RowBox[{"288594245548787", " ", "\[ImaginaryI]"}], 
       "785222675847615"]}], ",", 
     RowBox[{
      FractionBox["73682279716033", "470643857894806"], "-", 
      FractionBox[
       RowBox[{"135692132917951", " ", "\[ImaginaryI]"}], 
       "2621852039059466"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["17265510261599", "580749122199510"]}], "-", 
      FractionBox[
       RowBox[{"119844136829124", " ", "\[ImaginaryI]"}], 
       "1946128179334357"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3120721941593", "124168371845008"]}], "+", 
      FractionBox[
       RowBox[{"12054167583115", " ", "\[ImaginaryI]"}], "841493452290073"]}],
      ",", 
     RowBox[{
      FractionBox["4332350001641", "716914600094349"], "+", 
      FractionBox[
       RowBox[{"10045935101009", " ", "\[ImaginaryI]"}], 
       "1000604889763212"]}], ",", 
     RowBox[{
      FractionBox["2803101758312", "664325668187493"], "-", 
      FractionBox[
       RowBox[{"1962960292922", " ", "\[ImaginaryI]"}], "856141345624497"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["300547693681", "389171029419735"]}], "-", 
      FractionBox[
       RowBox[{"672359056400", " ", "\[ImaginaryI]"}], "381241246995181"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["690193576016", "913435044344523"]}], "+", 
      FractionBox[
       RowBox[{"138621865565", " ", "\[ImaginaryI]"}], "667063957884079"]}], 
     ",", 
     RowBox[{
      FractionBox["40653294702", "1566290108545715"], "+", 
      FractionBox[
       RowBox[{"180251714823", " ", "\[ImaginaryI]"}], "569879310845225"]}], 
     ",", 
     RowBox[{
      FractionBox["177505964856", "1364189386789441"], "+", 
      FractionBox[
       RowBox[{"15221828077", " ", "\[ImaginaryI]"}], "781193124852170"]}], 
     ",", 
     RowBox[{
      FractionBox["21592898956", "970260455485067"], "-", 
      FractionBox[
       RowBox[{"74128523975", " ", "\[ImaginaryI]"}], "1472152645404764"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["16993848037", "947923689335838"]}], "-", 
      FractionBox[
       RowBox[{"17223588445", " ", "\[ImaginaryI]"}], "1122828114044253"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["7342603046", "836112599056501"]}], "+", 
      FractionBox[
       RowBox[{"4762129268", " ", "\[ImaginaryI]"}], "892540250279987"]}], 
     ",", 
     RowBox[{
      FractionBox["536256341", "549789972102272"], "+", 
      FractionBox[
       RowBox[{"1142895923", " ", "\[ImaginaryI]"}], "257839662913172"]}], 
     ",", 
     RowBox[{
      FractionBox["1807540235", "896019492770726"], "+", 
      FractionBox[
       RowBox[{"247927811", " ", "\[ImaginaryI]"}], "956783412035527"]}], ",", 
     RowBox[{
      FractionBox["924598819", "2165838881659034"], "-", 
      FractionBox[
       RowBox[{"1331113277", " ", "\[ImaginaryI]"}], "1640260084905636"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["327603758", "1189789003082799"]}], "-", 
      FractionBox[
       RowBox[{"232368144", " ", "\[ImaginaryI]"}], "741234500984239"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["147579221", "820091368279374"]}], "+", 
      FractionBox[
       RowBox[{"17954603", " ", "\[ImaginaryI]"}], "282176838429834"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["3984606", "952669591918255"]}], "+", 
      FractionBox[
       RowBox[{"73548109", " ", "\[ImaginaryI]"}], "840499395336333"]}], ",", 
     
     RowBox[{
      FractionBox["33018762", "901835766983351"], "+", 
      FractionBox[
       RowBox[{"24706327", " ", "\[ImaginaryI]"}], "1391569899147199"]}], ",", 
     RowBox[{
      FractionBox["9953571", "699358207989101"], "-", 
      FractionBox[
       RowBox[{"4805715", " ", "\[ImaginaryI]"}], "396862377504766"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2275043", "871158267297332"]}], "-", 
      FractionBox[
       RowBox[{"10105489", " ", "\[ImaginaryI]"}], "1194103065479818"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1508434", "370804653670483"]}], "-", 
      FractionBox[
       RowBox[{"342776", " ", "\[ImaginaryI]"}], "458401222363013"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["887599", "960034900081162"]}], "+", 
      FractionBox[
       RowBox[{"1726039", " ", "\[ImaginaryI]"}], "1103539410688527"]}], ",", 
     
     RowBox[{
      FractionBox["970196", "1817456220397669"], "+", 
      FractionBox[
       RowBox[{"294121", " ", "\[ImaginaryI]"}], "343115647286057"]}], ",", 
     RowBox[{
      FractionBox["152106", "468549910175669"], "+", 
      FractionBox[
       RowBox[{"17638", " ", "\[ImaginaryI]"}], "1209308611042749"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5753", "513103030712973"]}], "-", 
      FractionBox[
       RowBox[{"56845", " ", "\[ImaginaryI]"}], "323718828377007"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["114693", "3555716884771193"]}], "-", 
      FractionBox[
       RowBox[{"41540", " ", "\[ImaginaryI]"}], "700182517676521"]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cQR3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["33999531320775", "130417803622346"], "-", 
      FractionBox[
       RowBox[{"115215147451424", " ", "\[ImaginaryI]"}], 
       "803828617788823"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["10572359682749", "63161708216629"]}], "+", 
      FractionBox[
       RowBox[{"746784388391963", " ", "\[ImaginaryI]"}], 
       "1635700668949216"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["175915122460926", "811520164472617"]}], "-", 
      FractionBox[
       RowBox[{"243583922679691", " ", "\[ImaginaryI]"}], 
       "835394424568651"]}], ",", 
     RowBox[{
      FractionBox["19473410038635", "88507063473734"], "-", 
      FractionBox[
       RowBox[{"21045572025109", " ", "\[ImaginaryI]"}], "514527245308103"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["27203093314906", "1379800723772467"]}], "+", 
      FractionBox[
       RowBox[{"107427966706222", " ", "\[ImaginaryI]"}], 
       "878713199135315"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["148538381407323", "2528542018588064"]}], "-", 
      FractionBox[
       RowBox[{"71585036482556", " ", "\[ImaginaryI]"}], 
       "2713561137057569"]}], ",", 
     RowBox[{
      FractionBox["22668386868535", "1234204302330018"], "-", 
      FractionBox[
       RowBox[{"28630716086205", " ", "\[ImaginaryI]"}], 
       "1111852083268219"]}], ",", 
     RowBox[{
      FractionBox["16700171964815", "1539997663421869"], "+", 
      FractionBox[
       RowBox[{"13629148906684", " ", "\[ImaginaryI]"}], 
       "1326405874518603"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9318355126389", "1825506441204187"]}], "+", 
      FractionBox[
       RowBox[{"3565203794275", " ", "\[ImaginaryI]"}], "790985430829102"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["567030959136", "298196167204823"]}], "-", 
      FractionBox[
       RowBox[{"3448396151248", " ", "\[ImaginaryI]"}], "1474386964872959"]}],
      ",", 
     RowBox[{
      FractionBox["1008214961432", "1002184627055011"], "-", 
      FractionBox[
       RowBox[{"1180949097475", " ", "\[ImaginaryI]"}], "1434495188229149"]}],
      ",", 
     RowBox[{
      FractionBox["300540964851", "820355743082368"], "+", 
      FractionBox[
       RowBox[{"271331115501", " ", "\[ImaginaryI]"}], "666370594916120"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["71023225441", "461580005147271"]}], "+", 
      FractionBox[
       RowBox[{"149246212351", " ", "\[ImaginaryI]"}], "901923910345033"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["98315576929", "1318912162058657"]}], "-", 
      FractionBox[
       RowBox[{"24695622455", " ", "\[ImaginaryI]"}], "466774332191571"]}], 
     ",", 
     RowBox[{
      FractionBox["15054662375", "970125874534439"], "-", 
      FractionBox[
       RowBox[{"47489023456", " ", "\[ImaginaryI]"}], "1445086203759829"]}], 
     ",", 
     RowBox[{
      FractionBox["13142842223", "949074650501087"], "+", 
      FractionBox[
       RowBox[{"5076245364", " ", "\[ImaginaryI]"}], "1645116043925125"]}], 
     ",", 
     RowBox[{
      FractionBox["226298380", "767392447913163"], "+", 
      FractionBox[
       RowBox[{"6845158852", " ", "\[ImaginaryI]"}], "1249648977249809"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1005807501", "523850955588044"]}], "+", 
      FractionBox[
       RowBox[{"663280168", " ", "\[ImaginaryI]"}], "845902234697095"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1319447118", "2369576824364017"]}], "-", 
      FractionBox[
       RowBox[{"88934573", " ", "\[ImaginaryI]"}], "154880512839497"]}], ",", 
     
     RowBox[{
      FractionBox["55980467", "672098004050896"], "-", 
      FractionBox[
       RowBox[{"249788978", " ", "\[ImaginaryI]"}], "849181992024207"]}], ",", 
     RowBox[{
      FractionBox["443264437", "3800279681354425"], "-", 
      FractionBox[
       RowBox[{"21439958", " ", "\[ImaginaryI]"}], "1044729047273153"]}], ",", 
     RowBox[{
      FractionBox["6228350", "129225359166053"], "+", 
      FractionBox[
       RowBox[{"22653891", " ", "\[ImaginaryI]"}], "565430884939006"]}], ",", 
     
     RowBox[{
      FractionBox["43198", "634626999675329"], "+", 
      FractionBox[
       RowBox[{"27316354", " ", "\[ImaginaryI]"}], "1320151184291751"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["23340089", "1457800707355487"]}], "+", 
      FractionBox[
       RowBox[{"1851731", " ", "\[ImaginaryI]"}], "1022824680125384"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["3303005", "481981729454043"]}], "-", 
      FractionBox[
       RowBox[{"1924111", " ", "\[ImaginaryI]"}], "795104633913382"]}], ",", 
     RowBox[{
      FractionBox["551231", "262645469615304"], "-", 
      FractionBox[
       RowBox[{"2063861", " ", "\[ImaginaryI]"}], "1738090169892127"]}], ",", 
     
     RowBox[{
      FractionBox["884777", "582587972454744"], "-", 
      FractionBox[
       RowBox[{"157524", " ", "\[ImaginaryI]"}], "727771329356959"]}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.898076527368326*^9, 3.898076584647719*^9}, 
   3.915166985568533*^9, 3.91516702337529*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"04fcebc3-4ccf-46ba-ae39-43fd73b715f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPR4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["761862582957073", "961718937524583"], "+", 
      FractionBox[
       RowBox[{"1182470673057526", " ", "\[ImaginaryI]"}], 
       "880012322737655"]}], ",", 
     RowBox[{
      FractionBox["873060318475391", "921728689064955"], "-", 
      FractionBox[
       RowBox[{"1624916621990511", " ", "\[ImaginaryI]"}], 
       "1066137479262242"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["599990717626501", "712947115166357"]}], "-", 
      FractionBox[
       RowBox[{"399698341481122", " ", "\[ImaginaryI]"}], 
       "3573366494468815"]}], ",", 
     RowBox[{
      FractionBox["177493227234231", "4590227854071298"], "+", 
      FractionBox[
       RowBox[{"737446315483133", " ", "\[ImaginaryI]"}], 
       "2006483421166275"]}], ",", 
     RowBox[{
      FractionBox["126650470605855", "808976952394186"], "-", 
      FractionBox[
       RowBox[{"34594079422525", " ", "\[ImaginaryI]"}], "668429007068348"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5291285009522", "177979629795357"]}], "-", 
      FractionBox[
       RowBox[{"66233280652543", " ", "\[ImaginaryI]"}], 
       "1075550772011991"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9755284617771", "388146663029824"]}], "+", 
      FractionBox[
       RowBox[{"17294129832504", " ", "\[ImaginaryI]"}], 
       "1207291745096663"]}], ",", 
     RowBox[{
      FractionBox["1801317645348", "298080930411533"], "+", 
      FractionBox[
       RowBox[{"11140336511600", " ", "\[ImaginaryI]"}], 
       "1109610511618277"]}], ",", 
     RowBox[{
      FractionBox["19349818686402", "4585841805433331"], "-", 
      FractionBox[
       RowBox[{"2064861595960", " ", "\[ImaginaryI]"}], "900585402398553"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["217878391779", "282124800155504"]}], "-", 
      FractionBox[
       RowBox[{"2445608211877", " ", "\[ImaginaryI]"}], "1386709549730462"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["311859615025", "412729864748876"]}], "+", 
      FractionBox[
       RowBox[{"29907316969", " ", "\[ImaginaryI]"}], "143917362139959"]}], 
     ",", 
     RowBox[{
      FractionBox["16409201114", "632213688518857"], "+", 
      FractionBox[
       RowBox[{"304214814195", " ", "\[ImaginaryI]"}], "961797943684436"]}], 
     ",", 
     RowBox[{
      FractionBox["127488203139", "979787095065619"], "+", 
      FractionBox[
       RowBox[{"16999326924", " ", "\[ImaginaryI]"}], "872415405887335"]}], 
     ",", 
     RowBox[{
      FractionBox["1841798254", "82759800639973"], "-", 
      FractionBox[
       RowBox[{"44159771999", " ", "\[ImaginaryI]"}], "876989338014120"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["20059202841", "1118910415155941"]}], "-", 
      FractionBox[
       RowBox[{"7384597329", " ", "\[ImaginaryI]"}], "481411496702614"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["8139973110", "926910256568993"]}], "+", 
      FractionBox[
       RowBox[{"4347565127", " ", "\[ImaginaryI]"}], "814840725268847"]}], 
     ",", 
     RowBox[{
      FractionBox["719932883", "738102003459719"], "+", 
      FractionBox[
       RowBox[{"3168543301", " ", "\[ImaginaryI]"}], "714829863519978"]}], 
     ",", 
     RowBox[{
      FractionBox["4801663923", "2380242712960663"], "+", 
      FractionBox[
       RowBox[{"217098274", " ", "\[ImaginaryI]"}], "837808499606943"]}], ",", 
     RowBox[{
      FractionBox["380384387", "891036499734743"], "-", 
      FractionBox[
       RowBox[{"349636508", " ", "\[ImaginaryI]"}], "430838470479917"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["70921121", "257570823873469"]}], "-", 
      FractionBox[
       RowBox[{"376608293", " ", "\[ImaginaryI]"}], "1201348236995778"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["174007412", "966951686225751"]}], "+", 
      FractionBox[
       RowBox[{"8878000", " ", "\[ImaginaryI]"}], "139527784133131"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3093027", "739504174285273"]}], "+", 
      FractionBox[
       RowBox[{"68363360", " ", "\[ImaginaryI]"}], "781248675518769"]}], ",", 
     
     RowBox[{
      FractionBox["4704407", "128490659190882"], "+", 
      FractionBox[
       RowBox[{"32585943", " ", "\[ImaginaryI]"}], "1835384815157930"]}], ",", 
     RowBox[{
      FractionBox["28139951", "1977170374759080"], "-", 
      FractionBox[
       RowBox[{"2884679", " ", "\[ImaginaryI]"}], "238220653176077"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5809473", "2224560341316904"]}], "-", 
      FractionBox[
       RowBox[{"5127745", " ", "\[ImaginaryI]"}], "605913877448069"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["611348", "150282135918537"]}], "-", 
      FractionBox[
       RowBox[{"968837", " ", "\[ImaginaryI]"}], "1295645159143331"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1521889", "1646088553558104"]}], "+", 
      FractionBox[
       RowBox[{"2072312", " ", "\[ImaginaryI]"}], "1324928326209757"]}], ",", 
     
     RowBox[{
      FractionBox["575969", "1078955635568715"], "+", 
      FractionBox[
       RowBox[{"2533931", " ", "\[ImaginaryI]"}], "2956032977050961"]}], ",", 
     
     RowBox[{
      FractionBox["284158", "875325137573125"], "+", 
      FractionBox[
       RowBox[{"11638", " ", "\[ImaginaryI]"}], "797932510223127"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1152", "102745470429575"]}], "-", 
      FractionBox[
       RowBox[{"61937", " ", "\[ImaginaryI]"}], "352716563869939"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["21524", "667287892267315"]}], "-", 
      FractionBox[
       RowBox[{"70979", " ", "\[ImaginaryI]"}], "1196395159416509"]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cQR4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["215362893343035", "826104197336093"]}], "+", 
      FractionBox[
       RowBox[{"154457357338925", " ", "\[ImaginaryI]"}], 
       "1077612161277739"]}], ",", 
     RowBox[{
      FractionBox["168645512739677", "1007527078849589"], "-", 
      FractionBox[
       RowBox[{"317958620607164", " ", "\[ImaginaryI]"}], 
       "696432781013537"]}], ",", 
     RowBox[{
      FractionBox["533699456369471", "2462027508226876"], "+", 
      FractionBox[
       RowBox[{"194060507809468", " ", "\[ImaginaryI]"}], 
       "665549123560885"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["169979945792361", "772562474762171"]}], "+", 
      FractionBox[
       RowBox[{"55499247893443", " ", "\[ImaginaryI]"}], 
       "1356859062857279"]}], ",", 
     RowBox[{
      FractionBox["10592335313465", "537266544020241"], "-", 
      FractionBox[
       RowBox[{"122037231436089", " ", "\[ImaginaryI]"}], 
       "998210515722362"]}], ",", 
     RowBox[{
      FractionBox["50735576511685", "863662548572517"], "+", 
      FractionBox[
       RowBox[{"20810520327337", " ", "\[ImaginaryI]"}], "788860661068031"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["10566382260292", "575297859585135"]}], "+", 
      FractionBox[
       RowBox[{"23666109621316", " ", "\[ImaginaryI]"}], "919055367182821"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["6615922888841", "610083884864192"]}], "-", 
      FractionBox[
       RowBox[{"12226684511265", " ", "\[ImaginaryI]"}], 
       "1189916279634608"]}], ",", 
     RowBox[{
      FractionBox["3826673106546", "749661963901733"], "-", 
      FractionBox[
       RowBox[{"5739913308203", " ", "\[ImaginaryI]"}], "1273472166808886"]}],
      ",", 
     RowBox[{
      FractionBox["2321617326598", "1220916384464621"], "+", 
      FractionBox[
       RowBox[{"3061173673413", " ", "\[ImaginaryI]"}], "1308827165828666"]}],
      ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["699863207957", "695677186797248"]}], "+", 
      FractionBox[
       RowBox[{"795907345558", " ", "\[ImaginaryI]"}], "966786172173145"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["503135583604", "1373357424879735"]}], "-", 
      FractionBox[
       RowBox[{"701921307898", " ", "\[ImaginaryI]"}], "1723870550801489"]}], 
     ",", 
     RowBox[{
      FractionBox["131901068753", "857225162837987"], "-", 
      FractionBox[
       RowBox[{"135042574257", " ", "\[ImaginaryI]"}], "816088560763511"]}], 
     ",", 
     RowBox[{
      FractionBox["102662046401", "1377220434538992"], "+", 
      FractionBox[
       RowBox[{"10539597265", " ", "\[ImaginaryI]"}], "199209940300267"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["10157201126", "654532355474557"]}], "+", 
      FractionBox[
       RowBox[{"40965910347", " ", "\[ImaginaryI]"}], "1246588528436716"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9342805723", "674665336903952"]}], "-", 
      FractionBox[
       RowBox[{"2188398995", " ", "\[ImaginaryI]"}], "709219125363011"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["365469193", "1239329679041972"]}], "-", 
      FractionBox[
       RowBox[{"4830796255", " ", "\[ImaginaryI]"}], "881907889924153"]}], 
     ",", 
     RowBox[{
      FractionBox["1711840595", "891571528959154"], "-", 
      FractionBox[
       RowBox[{"588284646", " ", "\[ImaginaryI]"}], "750258066949153"]}], ",", 
     RowBox[{
      FractionBox["571497853", "1026345087399398"], "+", 
      FractionBox[
       RowBox[{"1399566979", " ", "\[ImaginaryI]"}], "2437360906435628"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["69112865", "829764757424032"]}], "+", 
      FractionBox[
       RowBox[{"439436359", " ", "\[ImaginaryI]"}], "1493906759582821"]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["118387033", "1014978415797737"]}], "+", 
      FractionBox[
       RowBox[{"7639299", " ", "\[ImaginaryI]"}], "372248750025758"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["59762936", "1239957110537757"]}], "-", 
      FractionBox[
       RowBox[{"38607422", " ", "\[ImaginaryI]"}], "963623811321139"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["223990", "3290663957990577"]}], "-", 
      FractionBox[
       RowBox[{"71991424", " ", "\[ImaginaryI]"}], "3479218480345129"]}], ",", 
     RowBox[{
      FractionBox["44561482", "2783269591663031"], "-", 
      FractionBox[
       RowBox[{"1493525", " ", "\[ImaginaryI]"}], "824965521657446"]}], ",", 
     RowBox[{
      FractionBox["7004037", "1022044431183152"], "+", 
      FractionBox[
       RowBox[{"489143", " ", "\[ImaginaryI]"}], "202129641141438"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3555861", "1694263897044514"]}], "+", 
      FractionBox[
       RowBox[{"1026501", " ", "\[ImaginaryI]"}], "864472606190261"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2780251", "1830676874517844"]}], "+", 
      FractionBox[
       RowBox[{"157524", " ", "\[ImaginaryI]"}], "727771329356959"]}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.898077897234325*^9, 3.8980779273943243`*^9}, 
   3.915167076860292*^9, 3.9151671069641123`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"1e726172-5d12-418d-aff0-70c6e13c31e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Definitions of polynomials $P_{R,j}$ and $Q_{R,j}$ and functions $f_{R,j}$\
\>", "Chapter",
 CellChangeTimes->{{3.9470413252223177`*^9, 3.9470413425828648`*^9}, {
  3.9470416011015882`*^9, 
  3.947041608268612*^9}},ExpressionUUID->"7f59bd01-5203-4a65-807b-\
8986a2a2a4a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PR1", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPR1", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PR2", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPR2", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PR3", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPR3", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PR4", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cPR4", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "30"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947041350024807*^9, 3.94704144626973*^9}, {
  3.947041515510159*^9, 3.947041519854616*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"7b9000e9-a6d4-4c2f-9d5f-f90143942907"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QR3", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cQR3", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "26"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QR4", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cQR4", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"2", "y"}], "-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "26"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947041448560689*^9, 3.947041526470356*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5c6032bb-8a6f-4fd3-9800-6f7c98eb5891"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fR1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a", "+", "I"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], "*", 
     RowBox[{"PR1", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fR2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"I", "+", 
    RowBox[{"I", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a", "+", "I"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], "*", 
     RowBox[{"PR2", "[", "y", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947041616599351*^9, 3.9470416224126263`*^9}, {
   3.947041655228598*^9, 3.9470416790205097`*^9}, {3.947042583030098*^9, 
   3.947042621613956*^9}, 3.947042693941625*^9, {3.947043872181476*^9, 
   3.947043880214635*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"021a14a7-f8fe-4d66-a848-bcd117556c0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives", "Chapter",
 CellChangeTimes->{{3.947042940987268*^9, 
  3.9470429426032047`*^9}},ExpressionUUID->"4d284e4e-5c4c-4a27-b94c-\
696256e5f711"],

Cell["Generate matrices for basis change", "Text",
 CellChangeTimes->{{3.947042953075136*^9, 
  3.947042958234932*^9}},ExpressionUUID->"4b7d25d9-2ab5-48bd-b55a-\
02b2483e2e61"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "30"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94704296209274*^9, 3.9470429984189453`*^9}, {
   3.947043077594606*^9, 3.947043128386145*^9}, 3.94704321321072*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"a58395b8-a875-4402-8b59-122a812fa6ca"],

Cell["Compute derivatives of polynomials", "Text",
 CellChangeTimes->{{3.947043233297526*^9, 3.947043239265291*^9}, {
  3.947043531743822*^9, 3.9470435416699953`*^9}, {3.947043817565065*^9, 
  3.947043820965568*^9}},ExpressionUUID->"2f6ef9d1-e95e-4c64-96a1-\
2c71ed66a2ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PR1", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPR1", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPR1", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPR1", ",", "y", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPR1", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPR1", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPR1", ",", "y", ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947043245083308*^9, 3.947043407392355*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"3536e6cf-ceaa-40f0-8a48-d2f2a9fe12dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PR2", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPR2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPR2", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPR2", ",", "y", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPR2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPR2", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPR2", ",", "y", ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947043245083308*^9, 3.947043407392355*^9}, {
  3.94704358910388*^9, 3.94704360242258*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"535e962a-9b48-4cc4-920a-b82ea22fac36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PR3", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPR3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPR3", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPR3", ",", "y", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPR3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPR3", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPR3", ",", "y", ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947043245083308*^9, 3.947043407392355*^9}, {
  3.94704358910388*^9, 3.947043633974358*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"381fffab-0e91-42a1-bb79-ee76e2844154"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PR4", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPR4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPR4", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPR4", ",", "y", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPR4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddPR4", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPR4", ",", "y", ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947043245083308*^9, 3.947043407392355*^9}, {
  3.94704358910388*^9, 3.94704360242258*^9}, {3.947043648143434*^9, 
  3.9470436616461763`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"c6d1b1dd-64cb-4b71-88d2-4c9cec866e48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"QR3", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQR3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQR3", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQR3", ",", "y", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQR3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQR3", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQR4", ",", "y", ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947043245083308*^9, 3.947043407392355*^9}, {
  3.94704358910388*^9, 3.94704360242258*^9}, {3.947043648143434*^9, 
  3.9470436616461763`*^9}, {3.947043712206477*^9, 3.947043739702222*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8b49deb5-1239-4c00-ad06-839a0ce5adf5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"QR4", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQR4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dQR4", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQR4", ",", "y", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddQR4", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddQR4", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddQR4", ",", "y", ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947043245083308*^9, 3.947043407392355*^9}, {
  3.94704358910388*^9, 3.94704360242258*^9}, {3.947043648143434*^9, 
  3.9470436616461763`*^9}, {3.9470437457420273`*^9, 3.947043766413743*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"2f29d331-a839-41c2-b45d-0184880364ed"],

Cell["Compute derivatives of functions $f_{R,1}$ and $f_{R,2}$", "Text",
 CellChangeTimes->{{3.94704382462414*^9, 
  3.947043841076639*^9}},ExpressionUUID->"194b4a14-ab34-49e7-ad09-\
6a38421a5e4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dfR1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"astar", "+", "a", "+", "I"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], 
     RowBox[{"PR1", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"dPR1", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddfR1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"PR1", "[", "y", "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], 
     RowBox[{"dPR1", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"ddPR1", "[", "y", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947043916917531*^9, 3.94704393579704*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"0a1afdb4-3295-49dc-afd7-f2c13a710efe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dfR2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a", "+", "I"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}], ")"}]}]}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], 
     RowBox[{"PR2", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"dPR2", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddfR2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"PR2", "[", "y", "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], 
     RowBox[{"dPR2", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"ddPR2", "[", "y", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947043887302017*^9, 3.9470439464046288`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"4e098669-22bd-4e5b-8464-cfb19638de20"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{974.25, 685.5},
WindowMargins->{{21, Automatic}, {Automatic, 135.75}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2cf071da-ab0b-428d-9f7c-5c2d0cc5ec61"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 258, 4, 96, "Title",ExpressionUUID->"e9676c87-02f0-4a0f-a457-65ebd39b05a2"],
Cell[CellGroupData[{
Cell[863, 30, 310, 5, 67, "Chapter",ExpressionUUID->"9d7efd28-3042-43bb-980d-94aa015b2ec5"],
Cell[1176, 37, 485, 10, 49, "Input",ExpressionUUID->"1a9fb01c-c507-491c-8744-6433cc98e1d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1698, 52, 215, 4, 67, "Chapter",ExpressionUUID->"b4f9ebed-25ee-4bb9-bfb6-7e6ca5fdb4d5"],
Cell[1916, 58, 6107, 168, 683, "Input",ExpressionUUID->"cecf1d20-336d-4a4e-ab1b-bc7e3fdaf9c1"],
Cell[8026, 228, 6018, 164, 683, "Input",ExpressionUUID->"979f6170-5bf5-4005-87fe-5f20cb2b1ccd"],
Cell[14047, 394, 11383, 314, 1277, "Input",ExpressionUUID->"04fcebc3-4ccf-46ba-ae39-43fd73b715f1"],
Cell[25433, 710, 11456, 316, 1277, "Input",ExpressionUUID->"1e726172-5d12-418d-aff0-70c6e13c31e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36926, 1031, 282, 6, 113, "Chapter",ExpressionUUID->"7f59bd01-5203-4a65-807b-8986a2a2a4a9"],
Cell[37211, 1039, 2030, 66, 97, "Input",ExpressionUUID->"7b9000e9-a6d4-4c2f-9d5f-f90143942907"],
Cell[39244, 1107, 1063, 33, 53, "Input",ExpressionUUID->"5c6032bb-8a6f-4fd3-9800-6f7c98eb5891"],
Cell[40310, 1142, 1489, 45, 53, "Input",ExpressionUUID->"021a14a7-f8fe-4d66-a848-bcd117556c0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41836, 1192, 158, 3, 67, "Chapter",ExpressionUUID->"4d284e4e-5c4c-4a27-b94c-696256e5f711"],
Cell[41997, 1197, 176, 3, 33, "Text",ExpressionUUID->"4b7d25d9-2ab5-48bd-b55a-02b2483e2e61"],
Cell[42176, 1202, 827, 23, 89, "Input",ExpressionUUID->"a58395b8-a875-4402-8b59-122a812fa6ca"],
Cell[43006, 1227, 273, 4, 33, "Text",ExpressionUUID->"2f6ef9d1-e95e-4c64-96a1-2c71ed66a2ae"],
Cell[43282, 1233, 1056, 30, 109, "Input",ExpressionUUID->"3536e6cf-ceaa-40f0-8a48-d2f2a9fe12dc"],
Cell[44341, 1265, 1103, 31, 109, "Input",ExpressionUUID->"535e962a-9b48-4cc4-920a-b82ea22fac36"],
Cell[45447, 1298, 1104, 31, 109, "Input",ExpressionUUID->"381fffab-0e91-42a1-bb79-ee76e2844154"],
Cell[46554, 1331, 1154, 32, 109, "Input",ExpressionUUID->"c6d1b1dd-64cb-4b71-88d2-4c9cec866e48"],
Cell[47711, 1365, 1200, 32, 109, "Input",ExpressionUUID->"8b49deb5-1239-4c00-ad06-839a0ce5adf5"],
Cell[48914, 1399, 1202, 32, 109, "Input",ExpressionUUID->"2f29d331-a839-41c2-b45d-0184880364ed"],
Cell[50119, 1433, 197, 3, 33, "Text",ExpressionUUID->"194b4a14-ab34-49e7-ad09-6a38421a5e4b"],
Cell[50319, 1438, 1241, 40, 51, "Input",ExpressionUUID->"0a1afdb4-3295-49dc-afd7-f2c13a710efe"],
Cell[51563, 1480, 1269, 41, 77, "Input",ExpressionUUID->"4e098669-22bd-4e5b-8464-cfb19638de20"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_7.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     25396,        743]
NotebookOptionsPosition[     23781,        709]
NotebookOutlinePosition[     24180,        725]
CellTagsIndexPosition[     24137,        722]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 7.1", "Title",
 CellChangeTimes->{{3.948335869267256*^9, 
  3.948335871123205*^9}},ExpressionUUID->"44603ff7-e3b2-4421-9048-\
9c262bcf9ec3"],

Cell[CellGroupData[{

Cell["Include Definition 6.14", "Chapter",
 CellChangeTimes->{{3.948335882619254*^9, 
  3.948335904229916*^9}},ExpressionUUID->"22fa8084-1d43-4b15-8e2e-\
6e8578b30a9a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.14.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.947316058257122*^9, 3.947316058536828*^9}, {
  3.948335924742612*^9, 3.9483359257889338`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"911e2fcd-672d-4140-9226-db4c5b49071c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials $Q_X$", "Chapter",
 CellChangeTimes->{{3.948335961277939*^9, 3.948335977317543*^9}, {
  3.9483363607050533`*^9, 
  3.948336363912806*^9}},ExpressionUUID->"bd552067-e039-4174-a15c-\
9b1a3af9f2eb"],

Cell["Definition of adjunct matrix", "Text",
 CellChangeTimes->{{3.903771178273555*^9, 
  3.903771182465637*^9}},ExpressionUUID->"a4a8165c-3173-40b2-b1f9-\
a5ce54cba584"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"adj", "[", "A_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Inverse", "[", "A", "]"}], "*", 
    RowBox[{"Det", "[", "A", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9037711352947397`*^9, 3.9037711524274473`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0716c4c7-c8d4-4bff-9d68-e5fd0697fc37"],

Cell["Definition of polynomials", "Text",
 CellChangeTimes->{{3.948336173620772*^9, 
  3.948336179228598*^9}},ExpressionUUID->"02243c5a-bace-4478-86c4-\
38ae4ef3b015"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", "4"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", "4"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.903771289640293*^9, 3.903771354052096*^9}, {
  3.903771389890491*^9, 3.9037714548098783`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"dc859ef0-2d18-4a21-9b9b-c549befd1070"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", "4"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", "4"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9037715059361267`*^9, 3.90377154092696*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a32522c6-698d-4c4b-9aeb-24bf32ce593f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials $Q_{XY}$", "Chapter",
 CellChangeTimes->{{3.948336337489719*^9, 
  3.948336354426199*^9}},ExpressionUUID->"853a0036-9f26-4e69-a765-\
fc19641d0c03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QCC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "4"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PC", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "4"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.903771747654996*^9, 3.903771770330813*^9}, {
  3.903771887280632*^9, 3.903771972214567*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e89a0bbb-4ee2-4ae1-9f59-35776a294989"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QSS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "4"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"adj", "[", 
         RowBox[{
          RowBox[{"P0", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "+", 
          RowBox[{"PS", "[", 
           RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "4"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.903771747654996*^9, 3.903771770330813*^9}, {
  3.903771887280632*^9, 3.903772019604701*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c337058e-60e5-4d0f-8d3d-8de6a3afdf4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QCS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "-", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "-", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "-", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "-", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "-", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "-", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "-", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "3"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"adj", "[", 
           RowBox[{
            RowBox[{"P0", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "+", 
            RowBox[{"PC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "-", 
            RowBox[{"PS", "[", 
             RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4"}], "]"}], "]"}]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9037720465553293`*^9, 3.903772208673279*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f3ef789d-b092-404f-9d35-9a8466c737d8"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{996.75, 762},
WindowMargins->{{49.5, Automatic}, {Automatic, 107.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b7486b65-92b0-430e-8a46-b8fdfc7dbaf3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 96, "Title",ExpressionUUID->"44603ff7-e3b2-4421-9048-9c262bcf9ec3"],
Cell[CellGroupData[{
Cell[758, 29, 168, 3, 67, "Chapter",ExpressionUUID->"22fa8084-1d43-4b15-8e2e-6e8578b30a9a"],
Cell[929, 34, 484, 11, 49, "Input",ExpressionUUID->"911e2fcd-672d-4140-9226-db4c5b49071c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1450, 50, 220, 4, 67, "Chapter",ExpressionUUID->"bd552067-e039-4174-a15c-9b1a3af9f2eb"],
Cell[1673, 56, 170, 3, 33, "Text",ExpressionUUID->"a4a8165c-3173-40b2-b1f9-a5ce54cba584"],
Cell[1846, 61, 340, 8, 29, "Input",ExpressionUUID->"0716c4c7-c8d4-4bff-9d68-e5fd0697fc37"],
Cell[2189, 71, 167, 3, 33, "Text",ExpressionUUID->"02243c5a-bace-4478-86c4-38ae4ef3b015"],
Cell[2359, 76, 3209, 93, 140, "Input",ExpressionUUID->"dc859ef0-2d18-4a21-9b9b-c549befd1070"],
Cell[5571, 171, 3159, 92, 140, "Input",ExpressionUUID->"a32522c6-698d-4c4b-9aeb-24bf32ce593f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8767, 268, 172, 3, 67, "Chapter",ExpressionUUID->"853a0036-9f26-4e69-a765-fc19641d0c03"],
Cell[8942, 273, 3208, 93, 140, "Input",ExpressionUUID->"e89a0bbb-4ee2-4ae1-9f59-35776a294989"],
Cell[12153, 368, 3208, 93, 140, "Input",ExpressionUUID->"c337058e-60e5-4d0f-8d3d-8de6a3afdf4b"],
Cell[15364, 463, 8389, 242, 246, "Input",ExpressionUUID->"f3ef789d-b092-404f-9d35-9a8466c737d8"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_8.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     14284,        439]
NotebookOptionsPosition[     13082,        411]
NotebookOutlinePosition[     13481,        427]
CellTagsIndexPosition[     13438,        424]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 8.2", "Title",
 CellChangeTimes->{{3.9502371645047207`*^9, 
  3.950237171886438*^9}},ExpressionUUID->"c6b2da24-ef8b-43a3-bcc2-\
425de8c15150"],

Cell[CellGroupData[{

Cell["Include Definition 6.14", "Chapter",
 CellChangeTimes->{{3.950237281357823*^9, 
  3.950237288247191*^9}},ExpressionUUID->"2078bdc9-63a1-4318-8ed8-\
70252329bf31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.14.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.947047473237967*^9, 3.947047473500886*^9}, {
  3.9502373100228252`*^9, 3.950237310285871*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"35899c32-195c-4c49-a5ff-f0145ebad6c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of polynomials", "Chapter",
 CellChangeTimes->{{3.950238016217227*^9, 
  3.950238020528304*^9}},ExpressionUUID->"bc1cf06f-677e-46a1-97ee-\
4a81a3940d01"],

Cell["Derivatives of matrix polynomials", "Text",
 CellChangeTimes->{{3.950237511373394*^9, 3.9502375605637302`*^9}, 
   3.950237618307746*^9},ExpressionUUID->"6b047576-471c-4bf1-856c-\
38fcef9edad8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dP0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"dfR1", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"dfR2", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{"Im", "[", 
         RowBox[{"dfR1", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{"Im", "[", 
         RowBox[{"dfR2", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"ddfR1", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"ddfR2", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{"Im", "[", 
         RowBox[{"ddfR1", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{"Im", "[", 
         RowBox[{"ddfR2", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], 
         RowBox[{"PC3", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
         RowBox[{"dPC3", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], 
         RowBox[{"QC4", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
         RowBox[{"dQC4", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], 
         RowBox[{"QC3", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
         RowBox[{"dQC3", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], 
         RowBox[{"PC4", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
         RowBox[{"dPC4", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"dPC31", "[", 
        RowBox[{"y", ",", "a"}], "]"}], ",", " ", 
       RowBox[{"-", 
        RowBox[{"dQC41", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"dQC31", "[", 
        RowBox[{"y", ",", "a"}], "]"}], ",", " ", 
       RowBox[{"dPC41", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dPS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], 
         RowBox[{"PS3", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
         RowBox[{"dPS3", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], 
         RowBox[{"QS4", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
         RowBox[{"dQS4", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], 
         RowBox[{"QS3", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
         RowBox[{"dQS3", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], 
         RowBox[{"PS4", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
         RowBox[{"dPS4", "[", 
          RowBox[{"y", ",", "a"}], "]"}]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"dPS31", "[", 
        RowBox[{"y", ",", "a"}], "]"}], ",", " ", 
       RowBox[{"-", 
        RowBox[{"dQS41", "[", 
         RowBox[{"y", ",", "a"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"dQS31", "[", 
        RowBox[{"y", ",", "a"}], "]"}], ",", " ", 
       RowBox[{"dPS41", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9037544248905163`*^9, 3.903754549959063*^9}, {
  3.950237572813266*^9, 3.950237585557157*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2aef8636-72e2-43a7-b69f-795d37de33f1"],

Cell["Polynomials $P_C^{(1)}$ and $P_S^{(1)}$", "Text",
 CellChangeTimes->{{3.9502380478262863`*^9, 
  3.950238083360887*^9}},ExpressionUUID->"21ec7f70-36fc-4478-8d81-\
a2fc1c3071c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Y3dphi", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "a"}], "+", 
    RowBox[{"2", "a", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"2", "/", "a"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.903781009389035*^9, 3.903781031348064*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"2bbd4e03-fe6f-4b60-8a33-2c6e98374707"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PC1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{"Y3dphi", "[", 
      RowBox[{"y", ",", 
       RowBox[{"astar", "+", "a"}]}], "]"}], 
     RowBox[{"PS", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"PC", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
     RowBox[{"dPC", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PS1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}]}], 
     RowBox[{"Y3dphi", "[", 
      RowBox[{"y", ",", 
       RowBox[{"astar", "+", "a"}]}], "]"}], 
     RowBox[{"PC", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"PS", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
     RowBox[{"dPS", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9037733305196657`*^9, 3.903773339462388*^9}, {
   3.903773417043836*^9, 3.9037734621542873`*^9}, 3.903773655493491*^9, {
   3.903781043910434*^9, 3.903781054884376*^9}, {3.903781093259004*^9, 
   3.903781097426743*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"31815b78-261c-4fdc-8e23-06fd786d90a4"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{717, 683.25},
WindowMargins->{{106.5, Automatic}, {Automatic, 136.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3344449a-c7bb-4add-a511-24887812beb1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 159, 3, 96, "Title",ExpressionUUID->"c6b2da24-ef8b-43a3-bcc2-425de8c15150"],
Cell[CellGroupData[{
Cell[760, 29, 168, 3, 67, "Chapter",ExpressionUUID->"2078bdc9-63a1-4318-8ed8-70252329bf31"],
Cell[931, 34, 485, 11, 49, "Input",ExpressionUUID->"35899c32-195c-4c49-a5ff-f0145ebad6c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1453, 50, 170, 3, 67, "Chapter",ExpressionUUID->"bc1cf06f-677e-46a1-97ee-4a81a3940d01"],
Cell[1626, 55, 200, 3, 33, "Text",ExpressionUUID->"6b047576-471c-4bf1-856c-38fcef9edad8"],
Cell[1829, 60, 8443, 256, 405, "Input",ExpressionUUID->"2aef8636-72e2-43a7-b69f-795d37de33f1"],
Cell[10275, 318, 183, 3, 33, "Text",ExpressionUUID->"21ec7f70-36fc-4478-8d81-a2fc1c3071c5"],
Cell[10461, 323, 564, 17, 29, "Input",ExpressionUUID->"2bbd4e03-fe6f-4b60-8a33-2c6e98374707"],
Cell[11028, 342, 2026, 65, 89, "Input",ExpressionUUID->"31815b78-261c-4fdc-8e23-06fd786d90a4"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_8.4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      4729,        156]
NotebookOptionsPosition[      3905,        132]
NotebookOutlinePosition[      4303,        148]
CellTagsIndexPosition[      4260,        145]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 8.4", "Title",
 CellChangeTimes->{{3.950238341981614*^9, 
  3.9502383498937683`*^9}},ExpressionUUID->"cc7089f1-fa7f-42e9-bbba-\
b945f89c5218"],

Cell[CellGroupData[{

Cell["Include Definitions 7.1 and 8.2", "Chapter",
 CellChangeTimes->{{3.950238399837276*^9, 
  3.950238415341172*^9}},ExpressionUUID->"a105e195-7273-4475-b70c-\
8da3b4807006"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_7.1.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_8.2.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.950238447246138*^9, 3.950238462829029*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"68f7047f-9b25-4d3f-9b97-99f6fd9806aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of polynomials $P_{XY}$", "Chapter",
 CellChangeTimes->{{3.9502385963999987`*^9, 
  3.950238614973957*^9}},ExpressionUUID->"4fd4e8da-07bc-4645-8341-\
9e9bdd4b273d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PCC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PC1", "[", 
      RowBox[{"y", ",", "a"}], "]"}], ".", 
     RowBox[{"QC", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
     RowBox[{
      RowBox[{"dP0", "[", 
       RowBox[{"y", ",", "a"}], "]"}], ".", 
      RowBox[{"QCC", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PCS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PC1", "[", 
      RowBox[{"y", ",", "a"}], "]"}], ".", 
     RowBox[{"QS", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"PS1", "[", 
      RowBox[{"y", ",", "a"}], "]"}], ".", 
     RowBox[{"QC", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
     RowBox[{
      RowBox[{"dP0", "[", 
       RowBox[{"y", ",", "a"}], "]"}], ".", 
      RowBox[{"QCS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PSS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PS1", "[", 
      RowBox[{"y", ",", "a"}], "]"}], ".", 
     RowBox[{"QS", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
     RowBox[{
      RowBox[{"dP0", "[", 
       RowBox[{"y", ",", "a"}], "]"}], ".", 
      RowBox[{"QSS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.903773600910878*^9, 3.9037737371439457`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"c4a56cb0-5954-4e11-9a17-cdbac48b5b44"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{777.75, 736.5},
WindowMargins->{{27, Automatic}, {Automatic, 92.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7841d5c8-c9e1-453a-886f-b916cda16ec5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 159, 3, 96, "Title",ExpressionUUID->"cc7089f1-fa7f-42e9-bbba-b945f89c5218"],
Cell[CellGroupData[{
Cell[760, 29, 176, 3, 67, "Chapter",ExpressionUUID->"a105e195-7273-4475-b70c-8da3b4807006"],
Cell[939, 34, 591, 14, 69, "Input",ExpressionUUID->"68f7047f-9b25-4d3f-9b97-99f6fd9806aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1567, 53, 181, 3, 67, "Chapter",ExpressionUUID->"4fd4e8da-07bc-4645-8341-9e9bdd4b273d"],
Cell[1751, 58, 2126, 70, 89, "Input",ExpressionUUID->"c4a56cb0-5954-4e11-9a17-cdbac48b5b44"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_8.6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     15653,        524]
NotebookOptionsPosition[     14535,        497]
NotebookOutlinePosition[     14937,        513]
CellTagsIndexPosition[     14894,        510]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 8.6", "Title",
 CellChangeTimes->{{3.950238869402719*^9, 
  3.950238872714809*^9}},ExpressionUUID->"12995041-c795-41e7-aa69-\
0764c0a44a6a"],

Cell[CellGroupData[{

Cell["Include Definition 8.4", "Chapter",
 CellChangeTimes->{{3.950238884306827*^9, 
  3.950238897778685*^9}},ExpressionUUID->"66ae812c-4c5e-4432-b29b-\
7ca79c02191a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_8.4.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.9502389050667267`*^9, 3.950238907378812*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c0906863-f31d-4ca8-aa1a-b9a3abb5767f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials $P_{XY}^f$", "Chapter",
 CellChangeTimes->{{3.95023897478794*^9, 
  3.950238996114876*^9}},ExpressionUUID->"605fd05d-9b57-41ea-b34e-\
67d668111198"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pp1CC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp1CS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp1SS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.90377379867959*^9, 3.903773808692425*^9}, {
  3.903773876630252*^9, 3.903773980191224*^9}, {3.950239031180232*^9, 
  3.950239043020536*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b9ac0b63-7d3d-4d14-b95f-becebbbca5b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pp2CC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp2CS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp2SS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.90377379867959*^9, 3.903773808692425*^9}, {
  3.903773876630252*^9, 3.903773980191224*^9}, {3.903774073404809*^9, 
  3.903774105658045*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"792e7a0f-f6a9-46ce-b50e-d07a506d2c64"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pq1CC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pq1CS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pq1SS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9037741847907667`*^9, 3.903774255204609*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"2875100a-de4d-4f60-bbbc-da392ff1f40c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pq2CC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pq2CS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pq2SS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"PSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9037741847907667`*^9, 3.903774255204609*^9}, {
  3.903774315347473*^9, 3.903774332881445*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7fb2e990-0f15-4e81-867a-d9a35c507800"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{864.75, 736.5},
WindowMargins->{{42.75, Automatic}, {Automatic, 132.75}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b42eb298-84eb-4d29-ba44-ff218c6bf320"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 96, "Title",ExpressionUUID->"12995041-c795-41e7-aa69-0764c0a44a6a"],
Cell[CellGroupData[{
Cell[758, 29, 167, 3, 67, "Chapter",ExpressionUUID->"66ae812c-4c5e-4432-b29b-7ca79c02191a"],
Cell[928, 34, 433, 10, 49, "Input",ExpressionUUID->"c0906863-f31d-4ca8-aa1a-b9a3abb5767f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1398, 49, 173, 3, 67, "Chapter",ExpressionUUID->"605fd05d-9b57-41ea-b34e-67d668111198"],
Cell[1574, 54, 3266, 109, 69, "Input",ExpressionUUID->"b9ac0b63-7d3d-4d14-b95f-becebbbca5b8"],
Cell[4843, 165, 3266, 109, 69, "Input",ExpressionUUID->"792e7a0f-f6a9-46ce-b50e-d07a506d2c64"],
Cell[8112, 276, 3171, 107, 69, "Input",ExpressionUUID->"2875100a-de4d-4f60-bbbc-da392ff1f40c"],
Cell[11286, 385, 3221, 108, 95, "Input",ExpressionUUID->"7fb2e990-0f15-4e81-867a-d9a35c507800"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_9.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      4441,        135]
NotebookOptionsPosition[      3616,        111]
NotebookOutlinePosition[      4015,        127]
CellTagsIndexPosition[      3972,        124]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 9.1", "Title",
 CellChangeTimes->{{3.951385338453622*^9, 3.9513853444614267`*^9}, {
  3.951385480140894*^9, 
  3.951385480219781*^9}},ExpressionUUID->"a63d09d0-4142-49b7-a512-\
91791c168055"],

Cell[CellGroupData[{

Cell["Include Definition 6.20", "Chapter",
 CellChangeTimes->{{3.951385526786141*^9, 
  3.951385533665924*^9}},ExpressionUUID->"da433ed2-f9d3-43eb-9dde-\
83dc3d966488"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.20.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.9466973499044657`*^9, 3.946697350670038*^9}, {3.947044130524561*^9, 
  3.947044154835737*^9}, {3.947315513301091*^9, 3.947315517524712*^9}, {
  3.947315645844029*^9, 3.947315649075666*^9}, {3.951385554229518*^9, 
  3.951385557780363*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e1a84430-3589-469c-9194-0a5094234b65"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define $\\gamma_{F,k}$", "Chapter",
 CellChangeTimes->{{3.9513855685717983`*^9, 
  3.951385583059791*^9}},ExpressionUUID->"9784679d-e9d9-47c0-bc07-\
e482c978cfd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gamma", "[", "a_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MF", "[", "a", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{"MF", "[", "a", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"MF", "[", "a", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"MF", "[", "a", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MF", "[", "a", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{"MF", "[", "a", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"MF", "[", "a", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"MF", "[", "a", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"3afadf7b-b255-4953-877b-4d02171fc4fd"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{699, 683.25},
WindowMargins->{{169.5, Automatic}, {Automatic, 151.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d7780523-ab80-4858-8e4b-3bbb47013bb2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 208, 4, 96, "Title",ExpressionUUID->"a63d09d0-4142-49b7-a512-91791c168055"],
Cell[CellGroupData[{
Cell[809, 30, 168, 3, 67, "Chapter",ExpressionUUID->"da433ed2-f9d3-43eb-9dde-83dc3d966488"],
Cell[980, 35, 974, 18, 49, "Input",ExpressionUUID->"e1a84430-3589-469c-9194-0a5094234b65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1991, 58, 169, 3, 67, "Chapter",ExpressionUUID->"9784679d-e9d9-47c0-bc07-e482c978cfd0"],
Cell[2163, 63, 1425, 44, 75, "Input",ExpressionUUID->"3afadf7b-b255-4953-877b-4d02171fc4fd"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_9.11.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     15578,        440]
NotebookOptionsPosition[     14682,        417]
NotebookOutlinePosition[     15082,        433]
CellTagsIndexPosition[     15039,        430]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 9.11", "Title",
 CellChangeTimes->{{3.9520516970819893`*^9, 
  3.952051699602931*^9}},ExpressionUUID->"bda8b056-1354-47ec-8e42-\
55b9933702dd"],

Cell[CellGroupData[{

Cell["Define polynomials $P^\\sharp_\\pm$", "Chapter",
 CellChangeTimes->{{3.952051725804801*^9, 
  3.952051742521743*^9}},ExpressionUUID->"f8b7a8ee-0b59-4f90-a01a-\
4ba9decd4547"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPshm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["20631567", "455512634"]}], ",", 
     RowBox[{"-", 
      FractionBox["69554432", "1023019957"]}], ",", 
     RowBox[{"-", 
      FractionBox["12329231", "269313212"]}], ",", 
     RowBox[{"-", 
      FractionBox["24877483", "853350175"]}], ",", 
     RowBox[{"-", 
      FractionBox["7426145", "423099917"]}], ",", 
     RowBox[{"-", 
      FractionBox["11757787", "1144307006"]}], ",", 
     RowBox[{"-", 
      FractionBox["13897943", "2368284443"]}], ",", 
     RowBox[{"-", 
      FractionBox["2608823", "897244087"]}], ",", 
     RowBox[{"-", 
      FractionBox["6500988", "7285807193"]}], ",", 
     FractionBox["546214", "4782016773"], ",", 
     FractionBox["829499", "5077812811"], ",", 
     RowBox[{"-", 
      FractionBox["1461956", "3824446197"]}], ",", 
     RowBox[{"-", 
      FractionBox["1682122", "1598994471"]}], ",", 
     RowBox[{"-", 
      FractionBox["4038402", "2681337091"]}], ",", 
     RowBox[{"-", 
      FractionBox["2429071", "1496074848"]}], ",", 
     RowBox[{"-", 
      FractionBox["3992099", "2744509183"]}], ",", 
     RowBox[{"-", 
      FractionBox["1677957", "1492071964"]}], ",", 
     RowBox[{"-", 
      FractionBox["6135114", "8103636319"]}], ",", 
     RowBox[{"-", 
      FractionBox["1185727", "2724946876"]}], ",", 
     RowBox[{"-", 
      FractionBox["615665", "3140688998"]}], ",", 
     RowBox[{"-", 
      FractionBox["303045", "7068751433"]}], ",", 
     FractionBox["444379", "11176237362"], ",", 
     FractionBox["58611", "800400353"], ",", 
     FractionBox["376613", "4875608921"], ",", 
     FractionBox["369375", "5539349437"], ",", 
     FractionBox["425169", "8311530079"], ",", 
     FractionBox["8540", "237393733"], ",", 
     FractionBox["1192200", "50764918679"], ",", 
     FractionBox["184101", "12908496413"], ",", 
     FractionBox["116228", "14542704637"], ",", 
     FractionBox["217996", "54065032051"], ",", 
     FractionBox["205018", "119920816427"], ",", 
     FractionBox["39536", "85699224537"], ",", 
     RowBox[{"-", 
      FractionBox["14154", "106459721287"]}], ",", 
     RowBox[{"-", 
      FractionBox["38879", "108463987388"]}], ",", 
     RowBox[{"-", 
      FractionBox["120350", "303451706711"]}], ",", 
     RowBox[{"-", 
      FractionBox["67049", "189613539928"]}], ",", 
     RowBox[{"-", 
      FractionBox["16593", "57560035534"]}], ",", 
     RowBox[{"-", 
      FractionBox["142643", "621173500099"]}], ",", 
     RowBox[{"-", 
      FractionBox["68896", "360364723503"]}], ",", 
     RowBox[{"-", 
      FractionBox["7439", "83635247148"]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Pshm", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cPshm", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "x"}], "+", "171"}], ")"}], "/", "151"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902312181925268*^9, 3.9023121879009666`*^9}, 
   3.9175974583290586`*^9, 3.952051786096614*^9, {3.952052859981234*^9, 
   3.952052860819278*^9}},ExpressionUUID->"db728607-7883-46bc-a7e9-\
9c9636eb6af1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPshp", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9568160", "201881083"], ",", 
     FractionBox["47047045", "649018097"], ",", 
     FractionBox["15204955", "303630746"], ",", 
     FractionBox["13738349", "412452315"], ",", 
     FractionBox["12395978", "560685879"], ",", 
     FractionBox["4674985", "322495783"], ",", 
     FractionBox["7144027", "757618270"], ",", 
     FractionBox["5488408", "849193287"], ",", 
     FractionBox["6339738", "1317306931"], ",", 
     FractionBox["6617837", "1853174972"], ",", 
     FractionBox["5588966", "2483699731"], ",", 
     FractionBox["2120393", "2426452111"], ",", 
     RowBox[{"-", 
      FractionBox["577767", "1940668792"]}], ",", 
     RowBox[{"-", 
      FractionBox["1891895", "1794830111"]}], ",", 
     RowBox[{"-", 
      FractionBox["6247835", "4617218998"]}], ",", 
     RowBox[{"-", 
      FractionBox["2951339", "2282624457"]}], ",", 
     RowBox[{"-", 
      FractionBox["1954021", "1900589114"]}], ",", 
     RowBox[{"-", 
      FractionBox["1708530", "2442318371"]}], ",", 
     RowBox[{"-", 
      FractionBox["494221", "1232914518"]}], ",", 
     RowBox[{"-", 
      FractionBox["12658987", "72084729713"]}], ",", 
     RowBox[{"-", 
      FractionBox["157896", "5140050545"]}], ",", 
     FractionBox["464738", "9889823197"], ",", 
     FractionBox["700381", "9033942495"], ",", 
     FractionBox["1861973", "23332528565"], ",", 
     FractionBox["856040", "12551471521"], ",", 
     FractionBox["786717", "15112362946"], ",", 
     FractionBox["470938", "12898482173"], ",", 
     FractionBox["331739", "13936308798"], ",", 
     FractionBox["280721", "19424774289"], ",", 
     FractionBox["260555", "32147771403"], ",", 
     FractionBox["171382", "41809662947"], ",", 
     FractionBox["20157", "11522056256"], ",", 
     FractionBox["55952", "115365215341"], ",", 
     RowBox[{"-", 
      FractionBox["12646", "106373436087"]}], ",", 
     RowBox[{"-", 
      FractionBox["12622", "36054520295"]}], ",", 
     RowBox[{"-", 
      FractionBox["680501", "1737699972493"]}], ",", 
     RowBox[{"-", 
      FractionBox["46268", "131964663029"]}], ",", 
     RowBox[{"-", 
      FractionBox["7513", "26229120710"]}], ",", 
     RowBox[{"-", 
      FractionBox["9833", "43040520729"]}], ",", 
     RowBox[{"-", 
      FractionBox["47271", "248344211236"]}], ",", 
     RowBox[{"-", 
      FractionBox["35159", "396928578929"]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Pshp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cPshp", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "x"}], "+", "171"}], ")"}], "/", "151"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902312370405335*^9, 3.902312376285613*^9}, 
   3.917597502528158*^9, 3.9520518131956377`*^9, {3.9520528697475767`*^9, 
   3.9520528703469143`*^9}},ExpressionUUID->"92b1a74a-da9d-453c-90ab-\
6b98d4a733f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQshm", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["15024113", "419334545"], ",", 
     FractionBox["26338241", "486449897"], ",", 
     FractionBox["27404960", "734705327"], ",", 
     FractionBox["49269755", "1955111421"], ",", 
     FractionBox["14736779", "829173919"], ",", 
     FractionBox["9864830", "799321543"], ",", 
     FractionBox["5807541", "688797160"], ",", 
     FractionBox["2581561", "397061491"], ",", 
     FractionBox["3477497", "601816550"], ",", 
     FractionBox["2453911", "503078748"], ",", 
     FractionBox["1828028", "582905913"], ",", 
     FractionBox["1210513", "1390895317"], ",", 
     RowBox[{"-", 
      FractionBox["2763189", "2312900014"]}], ",", 
     RowBox[{"-", 
      FractionBox["3105950", "1233038341"]}], ",", 
     RowBox[{"-", 
      FractionBox["6430687", "2165888529"]}], ",", 
     RowBox[{"-", 
      FractionBox["3392927", "1242562631"]}], ",", 
     RowBox[{"-", 
      FractionBox["2483649", "1174604665"]}], ",", 
     RowBox[{"-", 
      FractionBox["423589", "301989567"]}], ",", 
     RowBox[{"-", 
      FractionBox["2486208", "3197249045"]}], ",", 
     RowBox[{"-", 
      FractionBox["8556765", "26851400932"]}], ",", 
     RowBox[{"-", 
      FractionBox["694132", "21959417587"]}], ",", 
     FractionBox["644854", "5545449541"], ",", 
     FractionBox["577559", "3414678615"], ",", 
     FractionBox["764515", "4581725254"], ",", 
     FractionBox["1152742", "8299295951"], ",", 
     FractionBox["692198", "6670546807"], ",", 
     FractionBox["1104826", "15494381429"], ",", 
     FractionBox["768301", "16894467943"], ",", 
     FractionBox["632143", "23507582867"], ",", 
     FractionBox["387908", "26655806505"], ",", 
     FractionBox["193625", "27855685003"], ",", 
     FractionBox["102053", "38897983149"], ",", 
     FractionBox["54610", "139362283877"], ",", 
     RowBox[{"-", 
      FractionBox["50339", "84179707475"]}], ",", 
     RowBox[{"-", 
      FractionBox["24265", "26638113301"]}], ",", 
     RowBox[{"-", 
      FractionBox["48293", "53828091949"]}], ",", 
     RowBox[{"-", 
      FractionBox["141873", "187707853304"]}], ",", 
     RowBox[{"-", 
      FractionBox["52688", "88842876251"]}], ",", 
     RowBox[{"-", 
      FractionBox["48285", "105324245683"]}], ",", 
     RowBox[{"-", 
      FractionBox["25525", "68383259559"]}], ",", 
     RowBox[{"-", 
      FractionBox["39253", "228035775642"]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Qshm", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cQshm", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "x"}], "+", "171"}], ")"}], "/", "151"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902312431210969*^9, 3.902312437019198*^9}, 
   3.917597526685256*^9, 3.952051828392519*^9, {3.9520528754916763`*^9, 
   3.952052876043105*^9}},ExpressionUUID->"38302a5f-cc15-4952-99dd-\
6300112e0aa1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQshp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["84863998", "2670638095"]}], ",", 
     RowBox[{"-", 
      FractionBox["9625016", "212402275"]}], ",", 
     RowBox[{"-", 
      FractionBox["33166439", "1145664248"]}], ",", 
     RowBox[{"-", 
      FractionBox["3615029", "210454920"]}], ",", 
     RowBox[{"-", 
      FractionBox["20461453", "2336769147"]}], ",", 
     RowBox[{"-", 
      FractionBox["7751669", "1914492761"]}], ",", 
     RowBox[{"-", 
      FractionBox["3239765", "2016502842"]}], ",", 
     FractionBox["3193777", "8145377075"], ",", 
     FractionBox["20730289", "9981418642"], ",", 
     FractionBox["2919390", "1104484453"], ",", 
     FractionBox["2764644", "1543787783"], ",", 
     FractionBox["3351387", "53798325847"], ",", 
     RowBox[{"-", 
      FractionBox["3152020", "1877195641"]}], ",", 
     RowBox[{"-", 
      FractionBox["2501676", "890621917"]}], ",", 
     RowBox[{"-", 
      FractionBox["7269183", "2313247177"]}], ",", 
     RowBox[{"-", 
      FractionBox["2439474", "860760853"]}], ",", 
     RowBox[{"-", 
      FractionBox["3250017", "1493439299"]}], ",", 
     RowBox[{"-", 
      FractionBox["5370137", "3730662129"]}], ",", 
     RowBox[{"-", 
      FractionBox["9075478", "11351091637"]}], ",", 
     RowBox[{"-", 
      FractionBox["2007859", "6052955872"]}], ",", 
     RowBox[{"-", 
      FractionBox["976123", "24793963305"]}], ",", 
     FractionBox["834944", "7476783719"], ",", 
     FractionBox["1878683", "11290298852"], ",", 
     FractionBox["1108028", "6705865483"], ",", 
     FractionBox["829552", "6014353219"], ",", 
     FractionBox["2114434", "20489753259"], ",", 
     FractionBox["308637", "4349217023"], ",", 
     FractionBox["778702", "17199766551"], ",", 
     FractionBox["376901", "14078789498"], ",", 
     FractionBox["177583", "12263047605"], ",", 
     FractionBox["694582", "100537691067"], ",", 
     FractionBox["104861", "40354712764"], ",", 
     FractionBox["34666", "91965684667"], ",", 
     RowBox[{"-", 
      FractionBox["66308", "109266512019"]}], ",", 
     RowBox[{"-", 
      FractionBox["85546", "93373352285"]}], ",", 
     RowBox[{"-", 
      FractionBox["60407", "67096252029"]}], ",", 
     RowBox[{"-", 
      FractionBox["78067", "103031870398"]}], ",", 
     RowBox[{"-", 
      FractionBox["119432", "200997801417"]}], ",", 
     RowBox[{"-", 
      FractionBox["131581", "286559012168"]}], ",", 
     RowBox[{"-", 
      FractionBox["33818", "90473887987"]}], ",", 
     RowBox[{"-", 
      FractionBox["28319", "164297023388"]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Qshp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cQshp", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "x"}], "+", "171"}], ")"}], "/", "151"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902312474617141*^9, 3.902312479217723*^9}, 
   3.917597559567007*^9, 3.952051842271229*^9, {3.952052881003256*^9, 
   3.95205288154005*^9}},ExpressionUUID->"9b8e45b4-8e14-43a2-b804-\
574512856a74"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{828.75, 688.5},
WindowMargins->{{215.25, Automatic}, {Automatic, 126}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e6b10a18-d9fb-4fc9-ab6b-1f826122d884"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 160, 3, 96, "Title",ExpressionUUID->"bda8b056-1354-47ec-8e42-55b9933702dd"],
Cell[CellGroupData[{
Cell[761, 29, 180, 3, 67, "Chapter",ExpressionUUID->"f8b7a8ee-0b59-4f90-a01a-4ba9decd4547"],
Cell[944, 34, 3549, 99, 324, "Input",ExpressionUUID->"db728607-7883-46bc-a7e9-9c9636eb6af1"],
Cell[4496, 135, 3334, 89, 324, "Input",ExpressionUUID->"92b1a74a-da9d-453c-90ab-6b98d4a733f8"],
Cell[7833, 226, 3327, 89, 324, "Input",ExpressionUUID->"38302a5f-cc15-4952-99dd-6300112e0aa1"],
Cell[11163, 317, 3491, 96, 324, "Input",ExpressionUUID->"9b8e45b4-8e14-43a2-b804-574512856a74"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_9.14.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     15786,        444]
NotebookOptionsPosition[     14888,        421]
NotebookOutlinePosition[     15290,        437]
CellTagsIndexPosition[     15247,        434]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 9.14", "Title",
 CellChangeTimes->{{3.9525693210232477`*^9, 
  3.9525693249739656`*^9}},ExpressionUUID->"84020ac3-27fe-4918-9b33-\
96cba989741d"],

Cell[CellGroupData[{

Cell["Define polynomials $P^\\flat_\\pm$", "Chapter",
 CellChangeTimes->{{3.952569339038494*^9, 
  3.952569354573367*^9}},ExpressionUUID->"32664776-c0f1-40b9-9448-\
db9c77bfa0e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPbm", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["6446693", "169820556"], ",", 
     RowBox[{"-", 
      FractionBox["12327282", "264684349"]}], ",", 
     RowBox[{"-", 
      FractionBox["23803678", "393848217"]}], ",", 
     FractionBox["21048531", "269406664"], ",", 
     FractionBox["28821313", "954788917"], ",", 
     RowBox[{"-", 
      FractionBox["20768287", "646063235"]}], ",", 
     RowBox[{"-", 
      FractionBox["8620650", "158968559"]}], ",", 
     FractionBox["8822238", "1388095199"], ",", 
     FractionBox["14533007", "284261596"], ",", 
     FractionBox["26458656", "338746937"], ",", 
     FractionBox["22678807", "320218732"], ",", 
     FractionBox["9797368", "378006561"], ",", 
     FractionBox["4288859", "436809097"], ",", 
     RowBox[{"-", 
      FractionBox["70935700", "3118935447"]}], ",", 
     RowBox[{"-", 
      FractionBox["22961994", "762738821"]}], ",", 
     RowBox[{"-", 
      FractionBox["4520657", "1003124969"]}], ",", 
     RowBox[{"-", 
      FractionBox["6645115", "562404224"]}], ",", 
     RowBox[{"-", 
      FractionBox["15404221", "1036278934"]}], ",", 
     FractionBox["31509477", "7369719805"], ",", 
     FractionBox["366127", "78792700"], ",", 
     RowBox[{"-", 
      FractionBox["4449739", "1029484476"]}], ",", 
     FractionBox["2166057", "2090984221"], ",", 
     FractionBox["22085969", "2757489833"], ",", 
     FractionBox["11145118", "2388280363"], ",", 
     RowBox[{"-", 
      FractionBox["3638881", "2329474793"]}], ",", 
     RowBox[{"-", 
      FractionBox["5023983", "1478063533"]}], ",", 
     RowBox[{"-", 
      FractionBox["4084347", "2103870572"]}], ",", 
     RowBox[{"-", 
      FractionBox["3892379", "13647365033"]}], ",", 
     FractionBox["939208", "2090279385"], ",", 
     FractionBox["6288371", "12709007896"], ",", 
     FractionBox["1734665", "5973228508"], ",", 
     FractionBox["536630", "5651461237"], ",", 
     RowBox[{"-", 
      FractionBox["382358", "33393758311"]}], ",", 
     RowBox[{"-", 
      FractionBox["590177", "13884609616"]}], ",", 
     RowBox[{"-", 
      FractionBox["213203", "5926095679"]}], ",", 
     RowBox[{"-", 
      FractionBox["9792948", "475362427189"]}], ",", 
     RowBox[{"-", 
      FractionBox["87697", "10557331092"]}], ",", 
     RowBox[{"-", 
      FractionBox["44622", "28797895063"]}], ",", 
     FractionBox["56003", "96311651760"], ",", 
     FractionBox["439154", "367625188367"], ",", 
     FractionBox["337601", "508207249578"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pbm", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "8"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cPbm", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"10", "/", "7"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "y"}], "-", 
            RowBox[{"7", "/", "10"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902475177475151*^9, 3.902475257832041*^9}, 
   3.917603927965513*^9, {3.952569425414469*^9, 3.952569426006381*^9}, {
   3.952569456695652*^9, 
   3.9525694753226137`*^9}},ExpressionUUID->"073da4c2-b7ff-4977-bf7f-\
8c38422cab05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPbp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["14137311", "328631966"]}], ",", 
     FractionBox["11693343", "210302048"], ",", 
     FractionBox["19064463", "376977364"], ",", 
     RowBox[{"-", 
      FractionBox["14724959", "224838528"]}], ",", 
     RowBox[{"-", 
      FractionBox["19344345", "453315719"]}], ",", 
     FractionBox["41780932", "940844507"], ",", 
     FractionBox["10086808", "280153789"], ",", 
     RowBox[{"-", 
      FractionBox["2236863", "4220113688"]}], ",", 
     RowBox[{"-", 
      FractionBox["43264411", "685770018"]}], ",", 
     RowBox[{"-", 
      FractionBox["13703011", "172299852"]}], ",", 
     RowBox[{"-", 
      FractionBox["16346877", "279671722"]}], ",", 
     RowBox[{"-", 
      FractionBox["14168711", "360974638"]}], ",", 
     FractionBox["9449297", "1907064162"], ",", 
     FractionBox["7001722", "864204645"], ",", 
     FractionBox["10084709", "946783989"], ",", 
     FractionBox["8660835", "292877546"], ",", 
     FractionBox["19207703", "2016347648"], ",", 
     RowBox[{"-", 
      FractionBox["5292167", "1012788664"]}], ",", 
     FractionBox["2686367", "435921537"], ",", 
     FractionBox["3349107", "1212439678"], ",", 
     RowBox[{"-", 
      FractionBox["5559403", "769910962"]}], ",", 
     RowBox[{"-", 
      FractionBox["8193927", "5581197824"]}], ",", 
     FractionBox["8113899", "1279324939"], ",", 
     FractionBox["6807137", "1806168845"], ",", 
     RowBox[{"-", 
      FractionBox["1964186", "1016010475"]}], ",", 
     RowBox[{"-", 
      FractionBox["4227356", "1214592129"]}], ",", 
     RowBox[{"-", 
      FractionBox["1131210", "595573079"]}], ",", 
     RowBox[{"-", 
      FractionBox["3456692", "16247544233"]}], ",", 
     FractionBox["1064265", "2079124508"], ",", 
     FractionBox["1558501", "2903960931"], ",", 
     FractionBox["1896802", "6042571493"], ",", 
     FractionBox["1307750", "12339426353"], ",", 
     RowBox[{"-", 
      FractionBox["474408", "63937042567"]}], ",", 
     RowBox[{"-", 
      FractionBox["411365", "9852163702"]}], ",", 
     RowBox[{"-", 
      FractionBox["563584", "15465731401"]}], ",", 
     RowBox[{"-", 
      FractionBox["231121", "10909405681"]}], ",", 
     RowBox[{"-", 
      FractionBox["196004", "22666823599"]}], ",", 
     RowBox[{"-", 
      FractionBox["106183", "64107389914"]}], ",", 
     FractionBox["49371", "63716889130"], ",", 
     FractionBox["97211", "63656058176"], ",", 
     FractionBox["45469", "53232547777"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pbp", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "8"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cPbp", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"10", "/", "7"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "y"}], "-", 
            RowBox[{"7", "/", "10"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902475177475151*^9, 3.902475257832041*^9}, 
   3.917603927965513*^9, {3.952569425414469*^9, 3.952569426006381*^9}, {
   3.952569456695652*^9, 
   3.952569480637776*^9}},ExpressionUUID->"ad4c21b5-f0a8-486d-bceb-\
098dd3691e05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQbm", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22292801", "3541672815"], ",", 
     RowBox[{"-", 
      FractionBox["17183123", "628486997"]}], ",", 
     RowBox[{"-", 
      FractionBox["2601881", "36861921"]}], ",", 
     RowBox[{"-", 
      FractionBox["12788236", "351943543"]}], ",", 
     FractionBox["28269278", "1953066793"], ",", 
     FractionBox["20469314", "2291987951"], ",", 
     RowBox[{"-", 
      FractionBox["4604735", "149513089"]}], ",", 
     RowBox[{"-", 
      FractionBox["21852472", "393873431"]}], ",", 
     RowBox[{"-", 
      FractionBox["12134291", "257196164"]}], ",", 
     RowBox[{"-", 
      FractionBox["16365871", "971101671"]}], ",", 
     FractionBox["6889747", "460862719"], ",", 
     FractionBox["26137905", "785469161"], ",", 
     FractionBox["202329748", "5789596889"], ",", 
     FractionBox["32134415", "1418682452"], ",", 
     FractionBox["9236098", "1889427287"], ",", 
     RowBox[{"-", 
      FractionBox["12439359", "3554243900"]}], ",", 
     FractionBox["9589627", "5230046955"], ",", 
     FractionBox["1634541", "355455424"], ",", 
     RowBox[{"-", 
      FractionBox["412771", "109761066"]}], ",", 
     RowBox[{"-", 
      FractionBox["24644619", "3526953038"]}], ",", 
     FractionBox["1621784", "612479555"], ",", 
     FractionBox["1205233", "136249056"], ",", 
     FractionBox["7689066", "3782048833"], ",", 
     RowBox[{"-", 
      FractionBox["13382928", "1921692661"]}], ",", 
     RowBox[{"-", 
      FractionBox["29677129", "3876084991"]}], ",", 
     RowBox[{"-", 
      FractionBox["19841725", "8067194896"]}], ",", 
     FractionBox["1962597", "1098180905"], ",", 
     FractionBox["1511361", "569900654"], ",", 
     FractionBox["1703825", "1059871716"], ",", 
     FractionBox["760219", "1708397708"], ",", 
     RowBox[{"-", 
      FractionBox["399962", "2441922197"]}], ",", 
     RowBox[{"-", 
      FractionBox["1322611", "4403040654"]}], ",", 
     RowBox[{"-", 
      FractionBox["1965647", "8887295246"]}], ",", 
     RowBox[{"-", 
      FractionBox["848635", "8065438807"]}], ",", 
     RowBox[{"-", 
      FractionBox["711346", "28065675695"]}], ",", 
     FractionBox["164251", "15310750346"], ",", 
     FractionBox["347400", "18439634939"], ",", 
     FractionBox["211901", "13949644989"], ",", 
     FractionBox["176189", "18981293769"], ",", 
     FractionBox["509239", "99105942367"], ",", 
     FractionBox["282209", "151571651735"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Qbm", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "8"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cQbm", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"10", "/", "7"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "y"}], "-", 
            RowBox[{"7", "/", "10"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902475177475151*^9, 3.902475257832041*^9}, 
   3.917603927965513*^9, {3.952569425414469*^9, 3.952569426006381*^9}, {
   3.952569456695652*^9, 
   3.952569485024823*^9}},ExpressionUUID->"6384545b-e9f1-4192-8f1d-\
af7b046423c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQbp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7320085", "422726802"]}], ",", 
     FractionBox["5370257", "763909565"], ",", 
     FractionBox["6497353", "117477620"], ",", 
     FractionBox["14885347", "530360674"], ",", 
     RowBox[{"-", 
      FractionBox["16788921", "1059683705"]}], ",", 
     RowBox[{"-", 
      FractionBox["4389249", "756215519"]}], ",", 
     FractionBox["38096807", "1136416257"], ",", 
     FractionBox["10456207", "194323924"], ",", 
     FractionBox["12813735", "325285216"], ",", 
     FractionBox["3830009", "573237032"], ",", 
     RowBox[{"-", 
      FractionBox["8628562", "427825761"]}], ",", 
     RowBox[{"-", 
      FractionBox["18694903", "622076748"]}], ",", 
     RowBox[{"-", 
      FractionBox["9472768", "366945325"]}], ",", 
     RowBox[{"-", 
      FractionBox["47560750", "2582279807"]}], ",", 
     RowBox[{"-", 
      FractionBox["4228843", "306292600"]}], ",", 
     RowBox[{"-", 
      FractionBox["4001267", "703804442"]}], ",", 
     FractionBox["7262256", "894504715"], ",", 
     FractionBox["12443095", "956856786"], ",", 
     FractionBox["3275390", "1002114789"], ",", 
     RowBox[{"-", 
      FractionBox["3518545", "1432492754"]}], ",", 
     FractionBox["5987552", "1215060451"], ",", 
     FractionBox["3269741", "340039997"], ",", 
     FractionBox["1714269", "851396435"], ",", 
     RowBox[{"-", 
      FractionBox["6544562", "899773689"]}], ",", 
     RowBox[{"-", 
      FractionBox["6647810", "832327799"]}], ",", 
     RowBox[{"-", 
      FractionBox["3631559", "1341549134"]}], ",", 
     FractionBox["14462219", "8835686444"], ",", 
     FractionBox["6573893", "2551571809"], ",", 
     FractionBox["1508811", "956103488"], ",", 
     FractionBox["1342975", "3059758387"], ",", 
     RowBox[{"-", 
      FractionBox["706790", "4402882723"]}], ",", 
     RowBox[{"-", 
      FractionBox["822089", "2786494425"]}], ",", 
     RowBox[{"-", 
      FractionBox["914359", "4220758055"]}], ",", 
     RowBox[{"-", 
      FractionBox["1109517", "10858798918"]}], ",", 
     RowBox[{"-", 
      FractionBox["244921", "10370454135"]}], ",", 
     FractionBox["751693", "65123424948"], ",", 
     FractionBox["1362251", "71079921794"], ",", 
     FractionBox["745769", "48570592853"], ",", 
     FractionBox["94148", "10017012737"], ",", 
     FractionBox["258699", "49907652418"], ",", 
     FractionBox["260032", "139671794219"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Qbp", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "8"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cQbp", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"10", "/", "7"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "y"}], "-", 
            RowBox[{"7", "/", "10"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902475177475151*^9, 3.902475257832041*^9}, 
   3.917603927965513*^9, {3.952569425414469*^9, 3.952569426006381*^9}, {
   3.952569456695652*^9, 
   3.952569485024823*^9}},ExpressionUUID->"378ea7b9-58af-44b4-b198-\
1571cc5dd95b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{825.75, 776.25},
WindowMargins->{{21.75, Automatic}, {Automatic, 118.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"217f70cc-ee2f-44eb-b473-07f06ae51864"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 162, 3, 96, "Title",ExpressionUUID->"84020ac3-27fe-4918-9b33-96cba989741d"],
Cell[CellGroupData[{
Cell[763, 29, 179, 3, 67, "Chapter",ExpressionUUID->"32664776-c0f1-40b9-9448-db9c77bfa0e5"],
Cell[945, 34, 3497, 95, 324, "Input",ExpressionUUID->"073da4c2-b7ff-4977-bf7f-8c38422cab05"],
Cell[4445, 131, 3514, 96, 324, "Input",ExpressionUUID->"ad4c21b5-f0a8-486d-bceb-098dd3691e05"],
Cell[7962, 229, 3453, 93, 287, "Input",ExpressionUUID->"6384545b-e9f1-4192-8f1d-af7b046423c3"],
Cell[11418, 324, 3442, 93, 287, "Input",ExpressionUUID->"378ea7b9-58af-44b4-b198-1571cc5dd95b"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_9.18.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      4698,        146]
NotebookOptionsPosition[      3782,        121]
NotebookOutlinePosition[      4178,        137]
CellTagsIndexPosition[      4135,        134]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 9.18", "Title",
 CellChangeTimes->{{3.952656983936575*^9, 
  3.952656986802073*^9}},ExpressionUUID->"b5225f81-1f8c-428f-8cd6-\
de2ab5e5b6e1"],

Cell[CellGroupData[{

Cell["Include Definition 9.2", "Chapter",
 CellChangeTimes->{{3.952657010056779*^9, 3.952657012072514*^9}, {
  3.952657114800406*^9, 
  3.952657115095399*^9}},ExpressionUUID->"01f723dd-9287-4a48-b820-\
5bedd7e05162"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.2.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.9526571284967737`*^9, 3.952657130152606*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fc538f39-7dca-4b42-8b19-d302c4439a5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomial $P^\\psi_L$", "Chapter",
 CellChangeTimes->{{3.952657139887928*^9, 
  3.952657157983564*^9}},ExpressionUUID->"2dd94ebb-35cc-415e-98cd-\
1fa72b909257"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"adjFL", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"FL", "[", "y", "]"}], "]"}], "*", 
    RowBox[{"Inverse", "[", 
     RowBox[{"FL", "[", "y", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.952657257448258*^9, 3.952657263615953*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"96e93c96-4eba-4c2a-8225-ae3d0e997de0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PpsiL", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], "^", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gamma", "[", "a", "]"}], "[", 
        RowBox[{"[", "k", "]"}], "]"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Inverse", "[", 
            RowBox[{"MF", "[", "a", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"adjFL", "[", "y", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"l", ",", "3"}], "]"}], "]"}], "*", 
             RowBox[{"Re", "[", 
              RowBox[{"r", "[", 
               RowBox[{"y", ",", "a"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"adjFL", "[", "y", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"l", ",", "4"}], "]"}], "]"}], "*", 
             RowBox[{"Im", "[", 
              RowBox[{"r", "[", 
               RowBox[{"y", ",", "a"}], "]"}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.952657275176622*^9, 3.952657287895566*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d01ce502-ac07-44ae-ab21-18260901c14d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{621, 734.25},
WindowMargins->{{86.25, Automatic}, {Automatic, 84}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e9df2f1a-2924-40be-801c-cb54c67d636d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 158, 3, 96, "Title",ExpressionUUID->"b5225f81-1f8c-428f-8cd6-de2ab5e5b6e1"],
Cell[CellGroupData[{
Cell[759, 29, 216, 4, 67, "Chapter",ExpressionUUID->"01f723dd-9287-4a48-b820-5bedd7e05162"],
Cell[978, 35, 434, 10, 49, "Input",ExpressionUUID->"fc538f39-7dca-4b42-8b19-d302c4439a5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1449, 50, 174, 3, 67, "Chapter",ExpressionUUID->"2dd94ebb-35cc-415e-98cd-1fa72b909257"],
Cell[1626, 55, 403, 10, 29, "Input",ExpressionUUID->"96e93c96-4eba-4c2a-8225-ae3d0e997de0"],
Cell[2032, 67, 1722, 50, 155, "Input",ExpressionUUID->"d01ce502-ac07-44ae-ab21-18260901c14d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_9.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     10077,        301]
NotebookOptionsPosition[      8783,        272]
NotebookOutlinePosition[      9185,        288]
CellTagsIndexPosition[      9142,        285]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 9.2", "Title",
 CellChangeTimes->{{3.951385707640621*^9, 
  3.951385710416897*^9}},ExpressionUUID->"1c05ab7a-59f5-43d2-aa5b-\
8a962445640d"],

Cell[CellGroupData[{

Cell["Include Definition 7.1, 9.1", "Chapter",
 CellChangeTimes->{{3.95138572759223*^9, 3.951385731112887*^9}, {
  3.95138584841012*^9, 
  3.9513858506719418`*^9}},ExpressionUUID->"20675583-4272-41dd-9e88-\
be6b86c3fe48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_7.1.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.1.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.951385736881168*^9, 3.951385738912778*^9}, {
  3.951385877562319*^9, 3.951385895616344*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"93e56b94-5777-459e-9cd6-f8870c34539b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials $P_X^\\psi$", "Chapter",
 CellChangeTimes->{{3.951386029206643*^9, 
  3.9513860611979847`*^9}},ExpressionUUID->"a00f9ff6-233e-4a27-a4db-\
d79776173cac"],

Cell["Coefficients of equation", "Text",
 CellChangeTimes->{{3.897970054667831*^9, 
  3.897970058731843*^9}},ExpressionUUID->"51481bdf-e6bd-469b-9abe-\
f5beb814f5ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "I", " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}]}], "-", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", 
        RowBox[{"I", "/", "a"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "I", " ", "a"}]}], ")"}]}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], "-", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7789089685533047`*^9, 3.778909081195874*^9}, {
  3.778909749283183*^9, 3.7789097513610487`*^9}, {3.778990963402431*^9, 
  3.7789909662882547`*^9}, {3.794645681273116*^9, 3.794645870188346*^9}, {
  3.794646443833097*^9, 3.794646449298574*^9}, {3.810957993736436*^9, 
  3.810958020277893*^9}, {3.8109584546544237`*^9, 3.8109585157957907`*^9}, {
  3.810958963372946*^9, 3.810958968100679*^9}, {3.88605755488253*^9, 
  3.886057557126227*^9}, {3.951386111806848*^9, 3.951386113662857*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5a86bf41-6911-45fb-aa43-bdaeaee4fde3"],

Cell["Remainder", "Text",
 CellChangeTimes->{{3.897970068091497*^9, 
  3.897970069139505*^9}},ExpressionUUID->"004e7837-58fb-45ad-a2bb-\
d426bbe57558"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ddfstar", "[", 
     RowBox[{"y", ",", "a"}], "]"}], "+", 
    RowBox[{
     RowBox[{"p0", "[", 
      RowBox[{"y", ",", 
       RowBox[{"astar", "+", "a"}]}], "]"}], 
     RowBox[{"dfstar", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"q0", "[", 
      RowBox[{"y", ",", 
       RowBox[{"astar", "+", "a"}]}], "]"}], 
     RowBox[{"fstar", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"fstar", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "^", "2"}], 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"fstar", "[", 
        RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890211419125114*^9, 3.890211502114172*^9}, {
  3.95138607840687*^9, 3.951386079478758*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c4f5c6aa-a564-4b0c-8d56-187c47ba20d5"],

Cell["Define polynomials", "Text",
 CellChangeTimes->{{3.9513861591103287`*^9, 
  3.951386168677953*^9}},ExpressionUUID->"0534a6d4-684c-4347-8a00-\
35e3b8a7fdb6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PpsiC", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gamma", "[", "a", "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"QC", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "3"}], "]"}], "]"}], 
         RowBox[{"Re", "[", 
          RowBox[{"r", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"QC", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "4"}], "]"}], "]"}], 
         RowBox[{"Im", "[", 
          RowBox[{"r", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PpsiS", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gamma", "[", "a", "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"QS", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "3"}], "]"}], "]"}], 
         RowBox[{"Re", "[", 
          RowBox[{"r", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"QS", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "4"}], "]"}], "]"}], 
         RowBox[{"Im", "[", 
          RowBox[{"r", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.900556479538328*^9, 3.900556579387678*^9}, {
  3.9005599614605093`*^9, 3.900559982429723*^9}, {3.900560234117887*^9, 
  3.900560292063355*^9}, {3.900578636088111*^9, 3.9005786521460342`*^9}, {
  3.900639565717266*^9, 3.900639569076419*^9}, {3.9009909497427807`*^9, 
  3.9009909541005507`*^9}, {3.913258630392871*^9, 3.9132586481741343`*^9}, {
  3.913258696598632*^9, 3.913258749048504*^9}, {3.922760574019265*^9, 
  3.922760581776547*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ce2cfb4e-9aef-4a7c-a7db-230cbda8be2c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{735.75, 683.25},
WindowMargins->{{169.5, Automatic}, {Automatic, 151.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"be89794e-0c0c-41f5-b6f2-9c38af9da121"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 96, "Title",ExpressionUUID->"1c05ab7a-59f5-43d2-aa5b-8a962445640d"],
Cell[CellGroupData[{
Cell[758, 29, 221, 4, 67, "Chapter",ExpressionUUID->"20675583-4272-41dd-9e88-be6b86c3fe48"],
Cell[982, 35, 639, 15, 69, "Input",ExpressionUUID->"93e56b94-5777-459e-9cd6-f8870c34539b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1658, 55, 177, 3, 67, "Chapter",ExpressionUUID->"a00f9ff6-233e-4a27-a4db-d79776173cac"],
Cell[1838, 60, 166, 3, 33, "Text",ExpressionUUID->"51481bdf-e6bd-469b-9abe-f5beb814f5ff"],
Cell[2007, 65, 2256, 67, 73, "Input",ExpressionUUID->"5a86bf41-6911-45fb-aa43-bdaeaee4fde3"],
Cell[4266, 134, 151, 3, 33, "Text",ExpressionUUID->"004e7837-58fb-45ad-a2bb-d426bbe57558"],
Cell[4420, 139, 1096, 33, 49, "Input",ExpressionUUID->"c4f5c6aa-a564-4b0c-8d56-187c47ba20d5"],
Cell[5519, 174, 162, 3, 33, "Text",ExpressionUUID->"0534a6d4-684c-4347-8a00-35e3b8a7fdb6"],
Cell[5684, 179, 3071, 89, 138, "Input",ExpressionUUID->"ce2cfb4e-9aef-4a7c-a7db-230cbda8be2c"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_9.20.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      9413,        263]
NotebookOptionsPosition[      8708,        242]
NotebookOutlinePosition[      9108,        258]
CellTagsIndexPosition[      9065,        255]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 9.20", "Title",
 CellChangeTimes->{{3.9526574097194443`*^9, 
  3.952657411984427*^9}},ExpressionUUID->"9dba1b1a-1078-4fbb-94d2-\
d8c9179e9cc4"],

Cell[CellGroupData[{

Cell["Define polynomials $P^L_\\pm$", "Chapter",
 CellChangeTimes->{{3.952657489734951*^9, 
  3.952657504183195*^9}},ExpressionUUID->"0437b0ce-d7ed-48eb-b523-\
3ceff41eea91"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPmL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["171003977", "103918830"]}], ",", 
     RowBox[{"-", 
      FractionBox["166671913", "118566186"]}], ",", 
     FractionBox["45964957", "58483290"], ",", 
     FractionBox["48279065", "56023151"], ",", 
     FractionBox["8972827", "48587872"], ",", 
     RowBox[{"-", 
      FractionBox["41493513", "97613005"]}], ",", 
     RowBox[{"-", 
      FractionBox["124868039", "211620567"]}], ",", 
     RowBox[{"-", 
      FractionBox["82444695", "147905063"]}], ",", 
     RowBox[{"-", 
      FractionBox["237703833", "506032154"]}], ",", 
     RowBox[{"-", 
      FractionBox["452690956", "1349473269"]}], ",", 
     RowBox[{"-", 
      FractionBox["18816773", "130013559"]}], ",", 
     FractionBox["40238064", "457449389"], ",", 
     FractionBox["297981729", "933827237"], ",", 
     FractionBox["53894425", "111747446"], ",", 
     FractionBox["39121627", "77223319"], ",", 
     FractionBox["25655501", "73282493"], ",", 
     FractionBox["24126233", "599965344"], ",", 
     RowBox[{"-", 
      FractionBox["83229183", "274756991"]}], ",", 
     RowBox[{"-", 
      FractionBox["19346066", "39135121"]}], ",", 
     RowBox[{"-", 
      FractionBox["30112253", "78550984"]}], ",", 
     FractionBox["8376683", "1097584769"], ",", 
     FractionBox["62855398", "152433253"], ",", 
     FractionBox["206082020", "449291361"], ",", 
     FractionBox["10197255", "358894151"], ",", 
     RowBox[{"-", 
      FractionBox["36390813", "78742075"]}], ",", 
     RowBox[{"-", 
      FractionBox["40487945", "109429569"]}], ",", 
     FractionBox["96976718", "349936601"], ",", 
     FractionBox["151400197", "305788942"], ",", 
     RowBox[{"-", 
      FractionBox["17543371", "94545237"]}], ",", 
     RowBox[{"-", 
      FractionBox["82657111", "170462639"]}], ",", 
     FractionBox["49807827", "180113107"], ",", 
     FractionBox["24408481", "84951138"], ",", 
     RowBox[{"-", 
      FractionBox["58360311", "168209960"]}], ",", 
     FractionBox["14741103", "458100637"], ",", 
     FractionBox["23982523", "146077235"], ",", 
     RowBox[{"-", 
      FractionBox["23716921", "182213911"]}], ",", 
     FractionBox["16609307", "561307166"], ",", 
     FractionBox["16141679", "720463986"], ",", 
     RowBox[{"-", 
      FractionBox["6565187", "256652917"]}], ",", 
     FractionBox["6445520", "465342699"], ",", 
     RowBox[{"-", 
      FractionBox["4486162", "876691085"]}], ",", 
     FractionBox["170205", "120603977"], ",", 
     RowBox[{"-", 
      FractionBox["3620268", "12159078431"]}], ",", 
     FractionBox["663057", "12981857515"], ",", 
     RowBox[{"-", 
      FractionBox["318302", "64657214463"]}], ",", 
     FractionBox["157007", "87593065450"], ",", 
     FractionBox["45784", "39375676069"], ",", 
     FractionBox["11965", "21891917444"], ",", 
     FractionBox["37259", "62899729312"], ",", 
     FractionBox["119486", "790116130157"], ",", 
     FractionBox["60673", "454939111170"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PmL", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cPmL", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"2", "y"}], "+", "1"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "50"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9028233358870287`*^9, 3.902823370293214*^9}, {
   3.913262848993888*^9, 3.913262850653167*^9}, 3.917666794726945*^9, {
   3.952657515080024*^9, 3.952657515359252*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3609834c-9859-40fd-b9f2-7449cdd16200"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPpL", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["300931817", "241723206"], ",", 
     FractionBox["31563190", "53581289"], ",", 
     RowBox[{"-", 
      FractionBox["99394800", "60361067"]}], ",", 
     RowBox[{"-", 
      FractionBox["140995963", "78831741"]}], ",", 
     RowBox[{"-", 
      FractionBox["115016911", "96883787"]}], ",", 
     RowBox[{"-", 
      FractionBox["62369530", "96861583"]}], ",", 
     RowBox[{"-", 
      FractionBox["85729517", "168054687"]}], ",", 
     RowBox[{"-", 
      FractionBox["70884043", "139773967"]}], ",", 
     RowBox[{"-", 
      FractionBox["65403365", "142220181"]}], ",", 
     RowBox[{"-", 
      FractionBox["37359657", "111070835"]}], ",", 
     RowBox[{"-", 
      FractionBox["60126713", "412382715"]}], ",", 
     FractionBox["25758991", "293806979"], ",", 
     FractionBox["169452468", "531069001"], ",", 
     FractionBox["50340647", "104375994"], ",", 
     FractionBox["56404525", "111337301"], ",", 
     FractionBox["42504024", "121408339"], ",", 
     FractionBox["21968416", "546305221"], ",", 
     RowBox[{"-", 
      FractionBox["62067841", "204898926"]}], ",", 
     RowBox[{"-", 
      FractionBox["47572821", "96234968"]}], ",", 
     RowBox[{"-", 
      FractionBox["24747641", "64556828"]}], ",", 
     FractionBox["3237094", "424151787"], ",", 
     FractionBox["31137242", "75512227"], ",", 
     FractionBox["174951822", "381422611"], ",", 
     FractionBox["26642213", "937677287"], ",", 
     RowBox[{"-", 
      FractionBox["193849193", "419448933"]}], ",", 
     RowBox[{"-", 
      FractionBox["32480152", "87786353"]}], ",", 
     FractionBox["92590229", "334108131"], ",", 
     FractionBox["22436507", "45315897"], ",", 
     RowBox[{"-", 
      FractionBox["46126776", "248587741"]}], ",", 
     RowBox[{"-", 
      FractionBox["93590633", "193010693"]}], ",", 
     FractionBox["9174673", "33177092"], ",", 
     FractionBox["28186382", "98099723"], ",", 
     RowBox[{"-", 
      FractionBox["36952057", "106505670"]}], ",", 
     FractionBox["23630575", "734353558"], ",", 
     FractionBox["35055715", "213523903"], ",", 
     RowBox[{"-", 
      FractionBox["120267449", "923998618"]}], ",", 
     FractionBox["4069334", "137522073"], ",", 
     FractionBox["10456315", "466704758"], ",", 
     RowBox[{"-", 
      FractionBox["19154980", "748825813"]}], ",", 
     FractionBox["7490204", "540765019"], ",", 
     RowBox[{"-", 
      FractionBox["8167318", "1596066945"]}], ",", 
     FractionBox["1276468", "904480581"], ",", 
     RowBox[{"-", 
      FractionBox["1882565", "6322806898"]}], ",", 
     FractionBox["602699", "11800120564"], ",", 
     RowBox[{"-", 
      FractionBox["21113", "4288718797"]}], ",", 
     FractionBox["97065", "54151858808"], ",", 
     FractionBox["144114", "123942559835"], ",", 
     FractionBox["92393", "169048051048"], ",", 
     FractionBox["1671737", "2822185366593"], ",", 
     FractionBox["47253", "312466375855"], ",", 
     FractionBox["10847", "81333122376"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PpL", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cPpL", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"2", "y"}], "+", "1"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "50"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.91766682002114*^9, 3.917666857172989*^9}, {
  3.952657535679308*^9, 3.9526575362873363`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"53da4730-1499-4a00-8a48-3518a0c937d1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{628.5, 759.75},
WindowMargins->{{101.25, Automatic}, {Automatic, 123}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f978ab60-7383-421a-b6fb-d457e7f92e7f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 160, 3, 96, "Title",ExpressionUUID->"9dba1b1a-1078-4fbb-94d2-d8c9179e9cc4"],
Cell[CellGroupData[{
Cell[761, 29, 174, 3, 67, "Chapter",ExpressionUUID->"0437b0ce-d7ed-48eb-b523-3ceff41eea91"],
Cell[938, 34, 3896, 101, 492, "Input",ExpressionUUID->"3609834c-9859-40fd-b9f2-7449cdd16200"],
Cell[4837, 137, 3843, 101, 492, "Input",ExpressionUUID->"53da4730-1499-4a00-8a48-3518a0c937d1"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Definition_9.9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      5422,        168]
NotebookOptionsPosition[      4813,        148]
NotebookOutlinePosition[      5213,        164]
CellTagsIndexPosition[      5170,        161]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition 9.9", "Title",
 CellChangeTimes->{{3.951892131738905*^9, 
  3.951892133306396*^9}},ExpressionUUID->"02a04d16-db84-43ab-b346-\
cb05c6686e07"],

Cell[CellGroupData[{

Cell["Definition of function $\\widetilde\\varphi$", "Chapter",
 CellChangeTimes->{{3.951892143610635*^9, 3.951892145834461*^9}, {
  3.951892180234796*^9, 
  3.9518921988580093`*^9}},ExpressionUUID->"20e9c69c-096f-4c29-99fc-\
8d8025c74c04"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cphitw", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["355950139", "14657721"]}], ",", 
     RowBox[{"-", 
      FractionBox["351922817", "8012162"]}], ",", 
     RowBox[{"-", 
      FractionBox["982442337", "29494607"]}], ",", 
     RowBox[{"-", 
      FractionBox["927585801", "41134127"]}], ",", 
     RowBox[{"-", 
      FractionBox["106335447", "7377385"]}], ",", 
     RowBox[{"-", 
      FractionBox["222295829", "25020823"]}], ",", 
     RowBox[{"-", 
      FractionBox["635353759", "118991106"]}], ",", 
     RowBox[{"-", 
      FractionBox["99180037", "31489914"]}], ",", 
     RowBox[{"-", 
      FractionBox["90284711", "49302362"]}], ",", 
     RowBox[{"-", 
      FractionBox["50679761", "48147039"]}], ",", 
     RowBox[{"-", 
      FractionBox["39578500", "66027997"]}], ",", 
     RowBox[{"-", 
      FractionBox["46328383", "136777634"]}], ",", 
     RowBox[{"-", 
      FractionBox["33010805", "173605428"]}], ",", 
     RowBox[{"-", 
      FractionBox["15683952", "147751241"]}], ",", 
     RowBox[{"-", 
      FractionBox["25169019", "426787852"]}], ",", 
     RowBox[{"-", 
      FractionBox["4349081", "133306007"]}], ",", 
     RowBox[{"-", 
      FractionBox["18067173", "1004771323"]}], ",", 
     RowBox[{"-", 
      FractionBox["9593701", "971236636"]}], ",", 
     RowBox[{"-", 
      FractionBox["2882805", "532844677"]}], ",", 
     RowBox[{"-", 
      FractionBox["3384291", "1145130091"]}], ",", 
     RowBox[{"-", 
      FractionBox["6910633", "4290928466"]}], ",", 
     RowBox[{"-", 
      FractionBox["3840951", "4385988911"]}], ",", 
     RowBox[{"-", 
      FractionBox["1512364", "3182339229"]}], ",", 
     RowBox[{"-", 
      FractionBox["3688957", "14330077878"]}], ",", 
     RowBox[{"-", 
      FractionBox["554124", "3980489795"]}], ",", 
     RowBox[{"-", 
      FractionBox["295574", "3932362577"]}], ",", 
     RowBox[{"-", 
      FractionBox["574309", "14171446290"]}], ",", 
     RowBox[{"-", 
      FractionBox["243338", "11151617411"]}], ",", 
     RowBox[{"-", 
      FractionBox["233428", "19892041241"]}], ",", 
     RowBox[{"-", 
      FractionBox["783613", "124316164231"]}], ",", 
     RowBox[{"-", 
      FractionBox["140780", "41623422413"]}], ",", 
     RowBox[{"-", 
      FractionBox["181237", "99964939686"]}], ",", 
     RowBox[{"-", 
      FractionBox["87979", "90614186264"]}], ",", 
     RowBox[{"-", 
      FractionBox["68819", "132457417335"]}], ",", 
     RowBox[{"-", 
      FractionBox["26569", "95627042824"]}], ",", 
     RowBox[{"-", 
      FractionBox["26051", "175267834537"]}], ",", 
     RowBox[{"-", 
      FractionBox["52249", "655677095601"]}], ",", 
     RowBox[{"-", 
      FractionBox["21233", "491171341160"]}], ",", 
     RowBox[{"-", 
      FractionBox["17458", "717858338557"]}], ",", 
     RowBox[{"-", 
      FractionBox["9171", "594311525288"]}], ",", 
     RowBox[{"-", 
      FractionBox["5123", "802284206161"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phitw", "[", "y_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cphitw", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"10", "/", "9"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "y"}], "-", 
           RowBox[{"9", "/", "10"}]}], ")"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "40"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951892223468108*^9, 3.951892263409683*^9}, {
  3.9519790987977333`*^9, 3.951979099325512*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"175e7210-6d20-4701-986f-be244ba016de"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{765.75, 708.75},
WindowMargins->{{40.5, Automatic}, {Automatic, 70.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2fecd6e1-a2b1-45f3-b994-aadf0888db63"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 96, "Title",ExpressionUUID->"02a04d16-db84-43ab-b346-cb05c6686e07"],
Cell[CellGroupData[{
Cell[758, 29, 240, 4, 67, "Chapter",ExpressionUUID->"20e9c69c-096f-4c29-99fc-8d8025c74c04"],
Cell[1001, 35, 3784, 109, 413, "Input",ExpressionUUID->"175e7210-6d20-4701-986f-be244ba016de"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_10.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     19755,        552]
NotebookOptionsPosition[     16235,        496]
NotebookOutlinePosition[     16636,        512]
CellTagsIndexPosition[     16593,        509]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 10.1", "Title",
 CellChangeTimes->{{3.952659898134948*^9, 
  3.952659903806719*^9}},ExpressionUUID->"b15d8bac-1dc3-419d-b182-\
9a3c4e34dd90"],

Cell[CellGroupData[{

Cell["Include Definition 6.1", "Chapter",
 CellChangeTimes->{{3.9526600881336813`*^9, 
  3.952660092589438*^9}},ExpressionUUID->"04add12c-7734-4ec3-8a51-\
83916ce8a657"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.1.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.9526601162941637`*^9, 3.9526601184057198`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"afadcea2-6d38-45aa-9e49-9ed736a67611"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute approximate maximum", "Chapter",
 CellChangeTimes->{{3.952660157517473*^9, 3.9526601629410667`*^9}, {
  3.9526606858514223`*^9, 
  3.9526606883786507`*^9}},ExpressionUUID->"3e2e5414-f0bb-4ba0-a7e2-\
5ca3dcc5218a"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.952660168141362*^9, 
  3.9526601721573544`*^9}},ExpressionUUID->"38a06e76-0a67-42e5-9579-\
f63d223d6552"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "51"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "51"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "51", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952660180992055*^9, 3.952660181429562*^9}, {
  3.9526602736547422`*^9, 3.9526602867793837`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"17e7e187-cad5-414e-b693-f5e8d673da8e"],

Cell["Compute derivatives of real part", "Text",
 CellChangeTimes->{{3.952660323604519*^9, 3.9526603676042843`*^9}, 
   3.952660481516567*^9},ExpressionUUID->"cc69fe9a-cd9e-4e81-bb46-\
505365e0bf3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"fstar", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926401273911482*^9, 3.926401407433796*^9}, {
  3.926401695515181*^9, 3.926401699338471*^9}, {3.926401802882667*^9, 
  3.926401808773929*^9}, {3.926402028502825*^9, 3.926402030681823*^9}, {
  3.9264021620040627`*^9, 3.926402167492168*^9}, {3.9264025101283007`*^9, 
  3.926402521407526*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"43c86b58-e126-4d25-86aa-473d189b3736"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cpd1", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cpd2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.92640284972681*^9, 3.926402880600366*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"cf0e8ab6-2b49-446a-94e4-6bc9ffeecf92"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d1p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cpd1", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d2p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cpd2", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.926402888621292*^9, 3.926402936075502*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5e540563-3fc9-447c-933d-8090a10d3746"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.951386675489623*^9, 
  3.951386682595587*^9}},ExpressionUUID->"2e3258cc-21a3-4187-b7bd-\
814432cf75ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"01cde61b-832e-44fd-8ae3-954970188b10"],

Cell["Compute T-norms of derivatives of real part", "Text",
 CellChangeTimes->{{3.9526604592677393`*^9, 3.952660487330865*^9}, {
  3.952660542147785*^9, 
  3.9526605435472193`*^9}},ExpressionUUID->"d5b7e69d-b0e7-4e20-b6e7-\
fa2c54106cff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"d1p", "[", 
    RowBox[{"x1", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"npd1", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92640294766757*^9, 3.92640298935893*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6d16065e-47b2-4daa-95f0-ac318cc498d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"d2p", "[", 
    RowBox[{"x1", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"npd2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92640294766757*^9, 3.926403023096764*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"761e201e-d01d-4c1a-85f4-e2fa3a3e4a95"],

Cell["Compute approximate maximum of real part", "Text",
 CellChangeTimes->{{3.95266052685949*^9, 
  3.952660547123365*^9}},ExpressionUUID->"ca0f5da8-a71b-44cd-babb-\
15b21770f97b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", "10", "*", "npd1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], "*", "10", "*", "npd2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.952660563404059*^9, 3.95266056789142*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"99aa0344-6f53-4247-9659-e709fbbf8fa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mMre", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "M1", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926402796680744*^9, 3.9264028002660713`*^9}, {
  3.9264031161400414`*^9, 3.926403142936352*^9}, {3.926408347467854*^9, 
  3.926408347531054*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e1d8b861-badb-4801-81b0-0f4d100bbc82"],

Cell["Compute derivatives of imaginary part", "Text",
 CellChangeTimes->{{3.952660610603011*^9, 
  3.952660615995245*^9}},ExpressionUUID->"e983f600-7e3b-46ef-b3db-\
4546234b8dc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"fstar", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926401273911482*^9, 3.926401407433796*^9}, {
  3.926401695515181*^9, 3.926401699338471*^9}, {3.926401802882667*^9, 
  3.926401808773929*^9}, {3.926402028502825*^9, 3.926402030681823*^9}, {
  3.9264021620040627`*^9, 3.926402167492168*^9}, {3.9264025101283007`*^9, 
  3.926402521407526*^9}, {3.9264083894831963`*^9, 3.926408390264399*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"9c3fd9e3-fed6-4543-8590-cc4107da43bb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cpd1", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cpd2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.92640284972681*^9, 3.926402880600366*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"204c3af2-3cda-494b-b530-17612a40a32c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d1p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cpd1", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d2p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cpd2", ",", "y", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.926402888621292*^9, 3.926402936075502*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"6ac6f7d0-fcde-4b80-8143-3233163b317c"],

Cell["Compute T - norms of derivatives of imaginary part", "Text",
 CellChangeTimes->{{3.9526606457012587`*^9, 
  3.952660653498736*^9}},ExpressionUUID->"3d9bd90e-d285-4a92-aa98-\
b593a3b1ae9f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"d1p", "[", 
    RowBox[{"x1", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"npd1", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92640294766757*^9, 3.92640298935893*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"bacf5e24-38d2-4a3c-93b0-d55157c3e2e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"d2p", "[", 
    RowBox[{"x1", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"npd2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92640294766757*^9, 3.926403023096764*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c160de5f-eae2-4a26-a673-faeb77af3f7a"],

Cell["Compute approximate maximum of imaginary part", "Text",
 CellChangeTimes->{{3.952660731386746*^9, 
  3.9526607375065613`*^9}},ExpressionUUID->"f796ce1c-02bd-4495-881b-\
bbba21e14b8b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", "10", "*", "npd1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], "*", "10", "*", "npd2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.926402615824741*^9, 3.926402623683247*^9}, {
  3.9264027386590157`*^9, 3.926402755834319*^9}, {3.95266070570725*^9, 
  3.952660711619083*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"065fedbe-5e47-4615-b510-4bba1477e5d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mMim", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "M1", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926402796680744*^9, 3.9264028002660713`*^9}, {
  3.9264031161400414`*^9, 3.926403142936352*^9}, {3.926408347467854*^9, 
  3.926408347531054*^9}, {3.926408570194714*^9, 3.92640858002312*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"12872085-1ea2-4bbb-8101-b0524e0b67c9"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.952660757971189*^9, 
  3.95266075928231*^9}},ExpressionUUID->"ff072fb7-f6ec-46ad-81be-\
fb20dcc11ef2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ")"}], "^", "2"}]}], ">=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"135", "/", "100"}], ")"}], "^", "2"}]}]], "Input",
 CellChangeTimes->{{3.926408610793881*^9, 3.92640866040415*^9}, {
  3.926408694193973*^9, 3.926408699749012*^9}, {3.952660785755015*^9, 
  3.9526607943148527`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"78822f86-8944-415b-9c49-2282da7a63c9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952660798743067*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"1b68caf6-2e3e-467b-a360-857319dba504"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "mMre", "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "mMim", "]"}], "]"}], "^", "2"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"135", "/", "100"}], ")"}], "^", "2"}], ")"}]}], "<=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"32", "/", "10"}], ")"}], "^", "2"}]}]], "Input",
 CellChangeTimes->{{3.9264087085228157`*^9, 3.926408764963389*^9}, {
  3.952660819722797*^9, 3.952660863585946*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"8fda6dd8-8182-4bb3-bf1b-44fadd2fcc54"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.952660836177409*^9, 3.9526608646610117`*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"11dcaca4-7417-46ce-85bb-ba2aef5cc41d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{628.5, 759.75},
WindowMargins->{{92.25, Automatic}, {Automatic, 130.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6afed571-0ea3-4129-a290-456a27f36364"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 153, 3, 96, "Title",ExpressionUUID->"b15d8bac-1dc3-419d-b182-9a3c4e34dd90"],
Cell[CellGroupData[{
Cell[754, 29, 169, 3, 67, "Chapter",ExpressionUUID->"04add12c-7734-4ec3-8a51-83916ce8a657"],
Cell[926, 34, 435, 10, 49, "Input",ExpressionUUID->"afadcea2-6d38-45aa-9e49-9ed736a67611"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1398, 49, 227, 4, 67, "Chapter",ExpressionUUID->"3e2e5414-f0bb-4ba0-a7e2-5ca3dcc5218a"],
Cell[1628, 55, 177, 3, 33, "Text",ExpressionUUID->"38a06e76-0a67-42e5-9579-f63d223d6552"],
Cell[1808, 60, 1319, 39, 169, "Input",ExpressionUUID->"17e7e187-cad5-414e-b693-f5e8d673da8e"],
Cell[3130, 101, 199, 3, 33, "Text",ExpressionUUID->"cc69fe9a-cd9e-4e81-bb46-505365e0bf3b"],
Cell[3332, 106, 824, 21, 30, "Input",ExpressionUUID->"43c86b58-e126-4d25-86aa-473d189b3736"],
Cell[4159, 129, 537, 14, 49, "Input",ExpressionUUID->"cf0e8ab6-2b49-446a-94e4-6bc9ffeecf92"],
Cell[4699, 145, 551, 15, 49, "Input",ExpressionUUID->"5e540563-3fc9-447c-933d-8090a10d3746"],
Cell[5253, 162, 156, 3, 33, "Text",ExpressionUUID->"2e3258cc-21a3-4187-b7bd-814432cf75ee"],
Cell[5412, 167, 426, 13, 29, "Input",ExpressionUUID->"01cde61b-832e-44fd-8ae3-954970188b10"],
Cell[5841, 182, 238, 4, 33, "Text",ExpressionUUID->"d5b7e69d-b0e7-4e20-b6e7-fa2c54106cff"],
Cell[6082, 188, 769, 23, 49, "Input",ExpressionUUID->"6d16065e-47b2-4daa-95f0-ac318cc498d3"],
Cell[6854, 213, 770, 23, 49, "Input",ExpressionUUID->"761e201e-d01d-4c1a-85f4-e2fa3a3e4a95"],
Cell[7627, 238, 181, 3, 33, "Text",ExpressionUUID->"ca0f5da8-a71b-44cd-babb-15b21770f97b"],
Cell[7811, 243, 545, 15, 49, "Input",ExpressionUUID->"99aa0344-6f53-4247-9659-e709fbbf8fa3"],
Cell[8359, 260, 627, 16, 29, "Input",ExpressionUUID->"e1d8b861-badb-4801-81b0-0f4d100bbc82"],
Cell[8989, 278, 179, 3, 33, "Text",ExpressionUUID->"e983f600-7e3b-46ef-b3db-4546234b8dc9"],
Cell[9171, 283, 872, 21, 30, "Input",ExpressionUUID->"9c3fd9e3-fed6-4543-8590-cc4107da43bb"],
Cell[10046, 306, 537, 14, 49, "Input",ExpressionUUID->"204c3af2-3cda-494b-b530-17612a40a32c"],
Cell[10586, 322, 551, 15, 49, "Input",ExpressionUUID->"6ac6f7d0-fcde-4b80-8143-3233163b317c"],
Cell[11140, 339, 194, 3, 33, "Text",ExpressionUUID->"3d9bd90e-d285-4a92-aa98-b593a3b1ae9f"],
Cell[11337, 344, 769, 23, 49, "Input",ExpressionUUID->"bacf5e24-38d2-4a3c-93b0-d55157c3e2e2"],
Cell[12109, 369, 770, 23, 49, "Input",ExpressionUUID->"c160de5f-eae2-4a26-a673-faeb77af3f7a"],
Cell[12882, 394, 189, 3, 33, "Text",ExpressionUUID->"f796ce1c-02bd-4495-881b-bbba21e14b8b"],
Cell[13074, 399, 645, 17, 49, "Input",ExpressionUUID->"065fedbe-5e47-4615-b510-4bba1477e5d6"],
Cell[13722, 418, 672, 16, 29, "Input",ExpressionUUID->"12872085-1ea2-4bbb-8101-b0524e0b67c9"],
Cell[14397, 436, 153, 3, 33, "Text",ExpressionUUID->"ff072fb7-f6ec-46ad-81be-fb20dcc11ef2"],
Cell[CellGroupData[{
Cell[14575, 443, 553, 15, 29, "Input",ExpressionUUID->"78822f86-8944-415b-9c49-2282da7a63c9"],
Cell[15131, 460, 152, 2, 33, "Output",ExpressionUUID->"1b68caf6-2e3e-467b-a360-857319dba504"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15320, 467, 694, 20, 29, "Input",ExpressionUUID->"8fda6dd8-8182-4bb3-bf1b-44fadd2fcc54"],
Cell[16017, 489, 178, 2, 52, "Output",ExpressionUUID->"11dcaca4-7417-46ce-85bb-ba2aef5cc41d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_6.19.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     23241,        660]
NotebookOptionsPosition[     18770,        584]
NotebookOutlinePosition[     19170,        600]
CellTagsIndexPosition[     19127,        597]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 6.19", "Title",
 CellChangeTimes->{{3.947140059085588*^9, 
  3.947140060274171*^9}},ExpressionUUID->"d9dbbe1a-4543-4c4b-8e9f-\
26c9184a69dd"],

Cell[CellGroupData[{

Cell["Include Definition 6.17", "Chapter",
 CellChangeTimes->{{3.9471400682129087`*^9, 
  3.9471400769458323`*^9}},ExpressionUUID->"6c1d0d53-339d-4ff1-8880-\
946d20eea17b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.17.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.947047473237967*^9, 3.947047473500886*^9}, {
  3.947048306776404*^9, 3.947048307903953*^9}, {3.947140097235149*^9, 
  3.9471400977230387`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ba190a2d-8830-4022-8f52-526bdd0ef0c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Estimates of polynomials", "Chapter",
 CellChangeTimes->{{3.947140742252741*^9, 3.947140745861166*^9}, {
  3.947140882539104*^9, 
  3.947140889875409*^9}},ExpressionUUID->"0a7c3223-f651-4823-8221-\
285c550e067f"],

Cell["Definition of $Q_j$", "Text",
 CellChangeTimes->{{3.9471408972435493`*^9, 
  3.947140902547247*^9}},ExpressionUUID->"d95dea0b-8f0c-403d-8c4e-\
9f7d30c810c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Q2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"P0", "[", 
        RowBox[{"y", ",", "a"}], "]"}], "+", 
       RowBox[{"PC", "[", 
        RowBox[{"y", ",", "a"}], "]"}], "+", 
       RowBox[{"PS", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"P0", "[", 
        RowBox[{"y", ",", "a"}], "]"}], "+", 
       RowBox[{"PC", "[", 
        RowBox[{"y", ",", "a"}], "]"}], "-", 
       RowBox[{"PS", "[", 
        RowBox[{"y", ",", "a"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q3", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Det", "[", 
    RowBox[{
     RowBox[{"P0", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "+", 
     RowBox[{"PS", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.907123614897111*^9, 3.9071237027148657`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"007d4002-ffd1-4d82-97a2-79aab33a3329"],

Cell["Generate matrices for basis change", "Text",
 CellChangeTimes->{{3.9471409242285213`*^9, 
  3.9471409280111313`*^9}},ExpressionUUID->"0ac83f5c-eaf4-4a5b-b6e7-\
fb9ce147fa60"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"j", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "140"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "140"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"j", "/", "12"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "12"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947140929670025*^9, 3.9471410093792353`*^9}, {
  3.947142875646985*^9, 3.9471428760869493`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0e91aad4-fd5a-4928-8354-4b3a3d25f13c"],

Cell["Re-expand and compute derivatives", "Text",
 CellChangeTimes->{{3.947141065995655*^9, 3.94714106829757*^9}, {
  3.94714111870749*^9, 
  3.9471411218820343`*^9}},ExpressionUUID->"e2a7c688-a440-458f-93c4-\
786655a13b83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQ2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Q2", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQ2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Q2", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cQ3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Q3", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQ3", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Q3", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPdR", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PdR", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPdR", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PdR", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94714107742797*^9, 3.947141088058257*^9}, {
  3.947141124754006*^9, 3.947141225329545*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"36c33480-d701-4782-9c24-08861644cc0e"],

Cell["Values at endpoint", "Text",
 CellChangeTimes->{{3.9471420575008593`*^9, 
  3.947142062674642*^9}},ExpressionUUID->"190df916-b0fc-4b4a-89f4-\
b89d2fde38b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cQ2", ",", "1", ",", "a"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "12"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.947142068693982*^9, 3.947142084627432*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b037e53d-f8c0-4546-880a-57a52e4f090f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.947142096050102*^9, 3.94714471745393*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"aae3e665-d546-4755-89f1-d13f018343b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdQ2", ",", "1", ",", "a"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "12"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9471421245887833`*^9, 3.947142132954873*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1af158b4-aabc-4f5d-88ef-45e288b7e90e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.947142136679304*^9, 3.9471447200360527`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"4215d9a4-35ff-4333-9ec2-0f5fc23accff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"EvalPoly", "[", 
     RowBox[{"cQ3", ",", "1", ",", "a"}], "]"}], "-", 
    RowBox[{"EvalPoly", "[", 
     RowBox[{"cPdR", ",", "1", ",", "a"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "12"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.947142162884623*^9, 3.947142188738716*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5ccd0bbd-d438-419a-a4c6-3032ba074349"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.947142196006942*^9, 3.947144723962751*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"99f52369-7c52-400e-acc6-89685b2667b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"EvalPoly", "[", 
     RowBox[{"cdQ3", ",", "1", ",", "a"}], "]"}], "-", 
    RowBox[{"EvalPoly", "[", 
     RowBox[{"cdPdR", ",", "1", ",", "a"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "12"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.947142162884623*^9, 3.947142188738716*^9}, {
  3.9471422207476892`*^9, 3.947142222667185*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"86835091-c8dc-49d9-9bfa-7ad3bb57aa76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.947142228874584*^9, 3.947144728036811*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"e6286ddb-90a5-44bd-be68-4a33441ff115"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["T-norms", "Chapter",
 CellChangeTimes->{{3.947142422353524*^9, 
  3.9471424241130123`*^9}},ExpressionUUID->"677fe609-1021-45e4-90af-\
42afaa9e2611"],

Cell["Generate matrices for basis change", "Text",
 CellChangeTimes->{{3.947142491744502*^9, 
  3.947142497288814*^9}},ExpressionUUID->"e6b167e0-153d-4010-abf2-\
ab08878b04bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "140", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "12", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9471424428835077`*^9, 3.947142519960412*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"54c1d1b4-b3bf-40f5-8217-b15415a5ce0c"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.9471425409765587`*^9, 
  3.94714255005696*^9}},ExpressionUUID->"bba5f6f2-f32c-44ab-a911-\
1b54289e86ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915174635536067*^9, 3.915174649478779*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a6dc1a55-9788-467c-880a-e8dc85b6541c"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.9471425942835693`*^9, 
  3.94714259875249*^9}},ExpressionUUID->"01219a76-286b-428c-8ab3-\
9d18865fc2a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Q2", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"phiab", "[", 
        RowBox[{"0", ",", "1", ",", "x1"}], "]"}]}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQ2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9151741545723333`*^9, 3.915174216399117*^9}, {
   3.91517465792871*^9, 3.915174737632091*^9}, 3.915695501362266*^9, {
   3.947142618393152*^9, 3.947142618712558*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"42007c3c-bb09-4195-9655-4b85f0e84323"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q3", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"PdR", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", " ", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQ3PdR", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9151752516731987`*^9, 3.915175346842875*^9}, 
   3.915695501364787*^9, {3.947144837211433*^9, 3.9471448422660437`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"594eaee8-05e4-4d9e-ac25-1879fce348ef"],

Cell["Check condition", "Text",
 CellChangeTimes->{{3.947144948889339*^9, 
  3.9471449519849443`*^9}},ExpressionUUID->"f4518377-8f6c-4df0-8b17-\
95e6284d80a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTQ2", "+", "nTQ3PdR"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "17"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.947145000019102*^9, 3.9471450120490007`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"cf7e0b4a-0f37-4347-8519-a53fc83f2696"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.947145013069222*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"7c8cee94-ce8a-47cf-a94b-2bc3967de5fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minimum of $P_{d,R}$", "Chapter",
 CellChangeTimes->{{3.9471450613286*^9, 
  3.947145074800378*^9}},ExpressionUUID->"1865f623-a413-47af-b7c4-\
70b5a0a2485f"],

Cell["Compute T-norms of derivatives", "Text",
 CellChangeTimes->{{3.947145141432268*^9, 
  3.947145171592102*^9}},ExpressionUUID->"ee934e35-f9bf-400d-8d55-\
35d739aa8e1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPdR", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"nTd1", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.947146446849592*^9, 3.9471465132074337`*^9}, 
   3.947146829512792*^9},ExpressionUUID->"5ee810bb-92a4-41ae-9225-\
a184e1c3eecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cd2PdR", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "PdR", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947146713183917*^9, 3.94714675184641*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"dc9e6765-41de-471c-ae8c-97319d92ce9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd2PdR", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.947146446849592*^9, 3.9471465132074337`*^9}, {
  3.947146815454295*^9, 3.94714683936532*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"129c9454-0c40-406b-bc74-ea9d04e04c96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{"1", "/", "100"}], ")"}]}], "*", "nTd1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{"1", "/", "100"}], ")"}]}], "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], "*", "nTd2"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.947146190875084*^9, 3.947146191505602*^9}, {
  3.947146274848998*^9, 3.947146336520748*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"a308802f-3f1b-4ce9-b05d-a4beeb80d5fb"],

Cell["Evaluate", "Text",
 CellChangeTimes->{{3.947146969046412*^9, 
  3.94714697001293*^9}},ExpressionUUID->"62f2a7bf-9cdf-49a4-b0a3-\
c0271aaffebe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPdR", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mM", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"p", ",", "0", ",", "1", ",", "M1", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947146976789832*^9, 3.9471469791966352`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"66bc6ec9-5d12-49a1-8dcd-f04e2f155a9b"],

Cell["Check condition", "Text",
 CellChangeTimes->{{3.9471508764037657`*^9, 
  3.947150878644256*^9}},ExpressionUUID->"352db1c6-a47b-4755-a4fa-\
69539d18efd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mM", "[", 
   RowBox[{"[", "1", "]"}], "]"}], ">=", "8.02"}]], "Input",
 CellChangeTimes->{{3.9471508805819883`*^9, 3.947150887260311*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"84069fd1-dc5d-483a-8e53-94e4bf75565f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9471508887341423`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"0edf3837-0d89-4f44-9eff-3005546c8fc5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{606, 683.25},
WindowMargins->{{103.5, Automatic}, {Automatic, 101.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bfccf71e-11fc-4e0b-9e2c-ec2528d8d04d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 153, 3, 96, "Title",ExpressionUUID->"d9dbbe1a-4543-4c4b-8e9f-26c9184a69dd"],
Cell[CellGroupData[{
Cell[754, 29, 172, 3, 67, "Chapter",ExpressionUUID->"6c1d0d53-339d-4ff1-8880-946d20eea17b"],
Cell[929, 34, 533, 12, 49, "Input",ExpressionUUID->"ba190a2d-8830-4022-8f52-526bdd0ef0c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1499, 51, 218, 4, 67, "Chapter",ExpressionUUID->"0a7c3223-f651-4823-8221-285c550e067f"],
Cell[1720, 57, 163, 3, 33, "Text",ExpressionUUID->"d95dea0b-8f0c-403d-8c4e-9f7d30c810c3"],
Cell[1886, 62, 1215, 38, 69, "Input",ExpressionUUID->"007d4002-ffd1-4d82-97a2-79aab33a3329"],
Cell[3104, 102, 180, 3, 33, "Text",ExpressionUUID->"0ac83f5c-eaf4-4a5b-b6e7-fb9ce147fa60"],
Cell[3287, 107, 915, 27, 89, "Input",ExpressionUUID->"0e91aad4-fd5a-4928-8354-4b3a3d25f13c"],
Cell[4205, 136, 224, 4, 33, "Text",ExpressionUUID->"e2a7c688-a440-458f-93c4-786655a13b83"],
Cell[4432, 142, 1376, 39, 129, "Input",ExpressionUUID->"36c33480-d701-4782-9c24-08861644cc0e"],
Cell[5811, 183, 162, 3, 33, "Text",ExpressionUUID->"190df916-b0fc-4b4a-89f4-b89d2fde38b7"],
Cell[CellGroupData[{
Cell[5998, 190, 359, 8, 29, "Input",ExpressionUUID->"b037e53d-f8c0-4546-880a-57a52e4f090f"],
Cell[6360, 200, 332, 6, 33, "Output",ExpressionUUID->"aae3e665-d546-4755-89f1-d13f018343b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6729, 211, 362, 8, 29, "Input",ExpressionUUID->"1af158b4-aabc-4f5d-88ef-45e288b7e90e"],
Cell[7094, 221, 335, 6, 33, "Output",ExpressionUUID->"4215d9a4-35ff-4333-9ec2-0f5fc23accff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7466, 232, 461, 11, 29, "Input",ExpressionUUID->"5ccd0bbd-d438-419a-a4c6-3032ba074349"],
Cell[7930, 245, 333, 6, 33, "Output",ExpressionUUID->"99f52369-7c52-400e-acc6-89685b2667b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8300, 256, 514, 12, 29, "Input",ExpressionUUID->"86835091-c8dc-49d9-9bfa-7ad3bb57aa76"],
Cell[8817, 270, 333, 6, 33, "Output",ExpressionUUID->"e6286ddb-90a5-44bd-be68-4a33441ff115"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9199, 282, 154, 3, 67, "Chapter",ExpressionUUID->"677fe609-1021-45e4-90af-42afaa9e2611"],
Cell[9356, 287, 176, 3, 33, "Text",ExpressionUUID->"e6b167e0-153d-4010-abf2-ab08878b04bc"],
Cell[9535, 292, 553, 14, 89, "Input",ExpressionUUID->"54c1d1b4-b3bf-40f5-8217-b15415a5ce0c"],
Cell[10091, 308, 157, 3, 33, "Text",ExpressionUUID->"bba5f6f2-f32c-44ab-a911-1b54289e86ec"],
Cell[10251, 313, 492, 14, 29, "Input",ExpressionUUID->"a6dc1a55-9788-467c-880a-e8dc85b6541c"],
Cell[10746, 329, 158, 3, 33, "Text",ExpressionUUID->"01219a76-286b-428c-8ab3-9d18865fc2a1"],
Cell[10907, 334, 1157, 33, 89, "Input",ExpressionUUID->"42007c3c-bb09-4195-9655-4b85f0e84323"],
Cell[12067, 369, 1329, 41, 91, "Input",ExpressionUUID->"594eaee8-05e4-4d9e-ac25-1879fce348ef"],
Cell[13399, 412, 159, 3, 33, "Text",ExpressionUUID->"f4518377-8f6c-4df0-8b17-95e6284d80a2"],
Cell[CellGroupData[{
Cell[13583, 419, 298, 7, 29, "Input",ExpressionUUID->"cf7e0b4a-0f37-4347-8519-a53fc83f2696"],
Cell[13884, 428, 152, 2, 33, "Output",ExpressionUUID->"7c8cee94-ce8a-47cf-a94b-2bc3967de5fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14085, 436, 163, 3, 67, "Chapter",ExpressionUUID->"1865f623-a413-47af-b7c4-70b5a0a2485f"],
Cell[14251, 441, 172, 3, 33, "Text",ExpressionUUID->"ee934e35-f9bf-400d-8d55-35d739aa8e1c"],
Cell[14426, 446, 851, 26, 69, "Input",ExpressionUUID->"5ee810bb-92a4-41ae-9225-a184e1c3eecd"],
Cell[15280, 474, 343, 8, 29, "Input",ExpressionUUID->"dc9e6765-41de-471c-ae8c-97319d92ce9b"],
Cell[15626, 484, 913, 26, 69, "Input",ExpressionUUID->"129c9454-0c40-406b-bc74-ea9d04e04c96"],
Cell[16542, 512, 728, 22, 49, "Input",ExpressionUUID->"a308802f-3f1b-4ce9-b05d-a4beeb80d5fb"],
Cell[17273, 536, 149, 3, 33, "Text",ExpressionUUID->"62f2a7bf-9cdf-49a4-b0a3-c0271aaffebe"],
Cell[17425, 541, 708, 20, 49, "Input",ExpressionUUID->"66bc6ec9-5d12-49a1-8dcd-f04e2f155a9b"],
Cell[18136, 563, 159, 3, 33, "Text",ExpressionUUID->"352db1c6-a47b-4755-a4fa-69539d18efd9"],
Cell[CellGroupData[{
Cell[18320, 570, 253, 5, 29, "Input",ExpressionUUID->"84069fd1-dc5d-483a-8e53-94e4bf75565f"],
Cell[18576, 577, 154, 2, 52, "Output",ExpressionUUID->"0edf3837-0d89-4f44-9eff-3005546c8fc5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_6.22.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      9669,        277]
NotebookOptionsPosition[      7511,        237]
NotebookOutlinePosition[      7912,        253]
CellTagsIndexPosition[      7869,        250]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 6.22", "Title",
 CellChangeTimes->{{3.947316015987294*^9, 
  3.9473160172799063`*^9}},ExpressionUUID->"b1e7f69d-70d0-4e33-9091-\
f186d942d15d"],

Cell[CellGroupData[{

Cell["Include Definition 6.20", "Chapter",
 CellChangeTimes->{{3.9473160191687803`*^9, 
  3.947316033210177*^9}},ExpressionUUID->"b57acaa2-05d7-442c-874b-\
2a65fdeee699"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.20.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.947316058257122*^9, 3.947316058536828*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"780b8f87-a017-4aa8-bb47-587438ef1665"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Prove non-degeneracy condition", "Chapter",
 CellChangeTimes->{{3.947316186609662*^9, 
  3.947316191023304*^9}},ExpressionUUID->"cbaddb19-683a-495b-9224-\
c73ce6d84d24"],

Cell["Define auxiliary polynomial $P$", "Text",
 CellChangeTimes->{{3.947316231279908*^9, 
  3.947316244807612*^9}},ExpressionUUID->"a4ca3fe8-5110-403c-ab9a-\
be9c672d417c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], " ", 
    RowBox[{
     RowBox[{"MF", "[", "a", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947316193778586*^9, 3.947316206171503*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"a57850ca-6a93-463e-9ad9-3c65b4895f0b"],

Cell["Matrices for basis change", "Text",
 CellChangeTimes->{{3.947316251415675*^9, 
  3.94731625508731*^9}},ExpressionUUID->"77f6cf1b-17f5-4b4d-9bed-\
4b80eb1df7d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947316263200094*^9, 3.947316278821691*^9}, {
  3.953267301096822*^9, 3.953267325055662*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"93734e1b-a77d-496b-ab2d-23fdf253d313"],

Cell["Compute derivative", "Text",
 CellChangeTimes->{{3.953267208424862*^9, 
  3.953267211992283*^9}},ExpressionUUID->"add134f0-7970-4a4d-a112-\
3350a76c58d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cdP", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "P", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.95326721844171*^9, 3.953267246792254*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"eb5058bb-1bde-4294-9631-91543153a6fd"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.946699146529961*^9, 
  3.946699160018471*^9}},ExpressionUUID->"86c6e23d-0523-4dc8-a2be-\
b208b3ca609a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9150793316905003`*^9, 3.915079352433001*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a758b9f2-c9f6-4055-a534-38096200d0c1"],

Cell["Compute T-norm of derivative", "Text",
 CellChangeTimes->{{3.947316302695176*^9, 
  3.947316308655168*^9}},ExpressionUUID->"fb5af7aa-59f0-4720-b351-\
03d46dec7bcf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdP", ",", "0", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.953267380536985*^9, 3.9532674400718193`*^9}, {
  3.95326747299907*^9, 3.953267473990938*^9}, {3.953267505031611*^9, 
  3.953267505767597*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b4440c3f-c8d6-4a63-9703-0fadbe039ca8"],

Cell["Evaluate on grid", "Text",
 CellChangeTimes->{{3.947316345096444*^9, 
  3.947316349366539*^9}},ExpressionUUID->"607e721d-d811-4c82-ae4e-\
bfaa36a6c54f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{"1", "/", "10"}], ")"}]}], "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], "*", "nTd"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mM", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"P", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "M1", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947316358279345*^9, 3.9473164274864807`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e31d73d5-573c-4c9e-8407-ccf6d26b22f7"],

Cell["Check condition", "Text",
 CellChangeTimes->{{3.9473165124214897`*^9, 
  3.947316514149543*^9}},ExpressionUUID->"069a39f0-6a6b-4082-af36-\
de1e06a3d2fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mM", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "<=", 
  RowBox[{
   RowBox[{"-", "1"}], "/", "5"}]}]], "Input",
 CellChangeTimes->{{3.947316502720232*^9, 3.947316540245369*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"c911ec88-4a13-43b5-8cea-c48bb188a580"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.947316504661319*^9, 3.947316542723186*^9}, 
   3.953267563527812*^9, 3.953267626769919*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"68a51004-b2ef-4a88-b9ef-68de9adf20e4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{989.25, 736.5},
WindowMargins->{{25.5, Automatic}, {Automatic, 110.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d8169d24-f1dd-4955-ad0f-fc6ee7ce1420"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 155, 3, 96, "Title",ExpressionUUID->"b1e7f69d-70d0-4e33-9091-f186d942d15d"],
Cell[CellGroupData[{
Cell[756, 29, 170, 3, 67, "Chapter",ExpressionUUID->"b57acaa2-05d7-442c-874b-2a65fdeee699"],
Cell[929, 34, 433, 10, 49, "Input",ExpressionUUID->"780b8f87-a017-4aa8-bb47-587438ef1665"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1399, 49, 175, 3, 67, "Chapter",ExpressionUUID->"cbaddb19-683a-495b-9224-c73ce6d84d24"],
Cell[1577, 54, 173, 3, 33, "Text",ExpressionUUID->"a4ca3fe8-5110-403c-ab9a-be9c672d417c"],
Cell[1753, 59, 489, 14, 29, "Input",ExpressionUUID->"a57850ca-6a93-463e-9ad9-3c65b4895f0b"],
Cell[2245, 75, 166, 3, 33, "Text",ExpressionUUID->"77f6cf1b-17f5-4b4d-9bed-4b80eb1df7d1"],
Cell[2414, 80, 1058, 29, 169, "Input",ExpressionUUID->"93734e1b-a77d-496b-ab2d-23fdf253d313"],
Cell[3475, 111, 160, 3, 33, "Text",ExpressionUUID->"add134f0-7970-4a4d-a112-3350a76c58d2"],
Cell[3638, 116, 338, 8, 29, "Input",ExpressionUUID->"eb5058bb-1bde-4294-9631-91543153a6fd"],
Cell[3979, 126, 156, 3, 33, "Text",ExpressionUUID->"86c6e23d-0523-4dc8-a2be-b208b3ca609a"],
Cell[4138, 131, 494, 14, 29, "Input",ExpressionUUID->"a758b9f2-c9f6-4055-a534-38096200d0c1"],
Cell[4635, 147, 170, 3, 33, "Text",ExpressionUUID->"fb5af7aa-59f0-4720-b351-03d46dec7bcf"],
Cell[4808, 152, 885, 25, 49, "Input",ExpressionUUID->"b4440c3f-c8d6-4a63-9703-0fadbe039ca8"],
Cell[5696, 179, 158, 3, 33, "Text",ExpressionUUID->"607e721d-d811-4c82-ae4e-bfaa36a6c54f"],
Cell[5857, 184, 910, 27, 69, "Input",ExpressionUUID->"e31d73d5-573c-4c9e-8407-ccf6d26b22f7"],
Cell[6770, 213, 159, 3, 33, "Text",ExpressionUUID->"069a39f0-6a6b-4082-af36-de1e06a3d2fa"],
Cell[CellGroupData[{
Cell[6954, 220, 290, 7, 29, "Input",ExpressionUUID->"c911ec88-4a13-43b5-8cea-c48bb188a580"],
Cell[7247, 229, 224, 3, 52, "Output",ExpressionUUID->"68a51004-b2ef-4a88-b9ef-68de9adf20e4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_6.8.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      9955,        273]
NotebookOptionsPosition[      7982,        235]
NotebookOutlinePosition[      8379,        251]
CellTagsIndexPosition[      8336,        248]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 6.8", "Title",
 CellChangeTimes->{{3.946698900707654*^9, 
  3.946698902954132*^9}},ExpressionUUID->"98b01b36-beee-4b51-82c3-\
b6e205213355"],

Cell[CellGroupData[{

Cell["Include Definition 6.6", "Chapter",
 CellChangeTimes->{{3.946698906777238*^9, 3.946698910049164*^9}, {
  3.95318281029622*^9, 3.953182811233498*^9}, {3.9531830325504704`*^9, 
  3.953183033982503*^9}},ExpressionUUID->"64e05221-59bd-4613-91a5-\
6947295e85f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.6.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.903752072452156*^9, 3.9037520733801517`*^9}, {
  3.9040117560405617`*^9, 3.9040117571600657`*^9}, {3.907123528098825*^9, 
  3.9071235292844543`*^9}, {3.9466989443171463`*^9, 3.946698969946684*^9}, {
  3.947044291595199*^9, 3.9470443136668463`*^9}, {3.953182781536825*^9, 
  3.9531827910950813`*^9}, {3.9531830220561743`*^9, 3.953183022447269*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5eb316d7-4336-456c-9d78-106faa18bf91"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute approximate minimum of $P_{d,L}$", "Chapter",
 CellChangeTimes->{{3.946699021307815*^9, 
  3.946699031995359*^9}},ExpressionUUID->"fd0822f5-89a3-4d88-a981-\
29ddfe280c22"],

Cell["Generate matrices for basis change", "Text",
 CellChangeTimes->{{3.9466990692617407`*^9, 
  3.946699081569964*^9}},ExpressionUUID->"effb5019-1931-4d4d-8f03-\
39d093b07db8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "72", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "72"}], ")"}]}], "*", "j"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "72"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.915079065848583*^9, 3.9150790825067797`*^9}, {
  3.915079160119582*^9, 3.915079160429845*^9}, {3.946699097235634*^9, 
  3.9466991257220182`*^9}, {3.953183126398807*^9, 3.953183133461802*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"142f1ca1-97bf-409d-bcb4-acce242494b1"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.946699146529961*^9, 
  3.946699160018471*^9}},ExpressionUUID->"cf417a25-e4af-4bbf-ab9e-\
94ec6f9d5fce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9150793316905003`*^9, 3.915079352433001*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a88e846d-9abe-430c-a478-b66f67a0b160"],

Cell["Expand $P_{d,L}$ in monomials and compute derivative", "Text",
 CellChangeTimes->{{3.946699895083973*^9, 3.946699909569645*^9}, {
  3.9531829563996563`*^9, 
  3.953182959470125*^9}},ExpressionUUID->"5db16209-b98c-4dd5-afce-\
b9d2dd20ee02"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PdL", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmPdL", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmdPdL", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946699914731113*^9, 3.9466999245201902`*^9}, {
  3.946700315193771*^9, 3.946700326128599*^9}, {3.953182975975864*^9, 
  3.953183001511085*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"6b9fe4e8-a627-47e9-935d-b40ee271e1a8"],

Cell["Compute T-norm of derivative", "Text",
 CellChangeTimes->{{3.953183059360668*^9, 
  3.953183067717698*^9}},ExpressionUUID->"730e08ea-bf2c-45a5-ad9e-\
64ffc666d4ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cmdPdL", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nT", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.953183074295824*^9, 3.953183121637794*^9}, {
  3.953183195901658*^9, 3.953183202219698*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"e323bdfe-70f8-479a-9ca0-9954a1b7a973"],

Cell["Compute approximate minimum", "Text",
 CellChangeTimes->{{3.946700004963006*^9, 
  3.9467000120985117`*^9}},ExpressionUUID->"4c2c5516-5951-44a4-8287-\
b13f9e2f0ab9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{
    RowBox[{"Ceiling", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "/", "100"}], ")"}]}], "*", "2", "*", "nT"}], "]"}], "+",
     "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cmPdL", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mM", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "M1", ",", "0", ",", "1", ",", "1"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.915094554653018*^9, 3.915094563031142*^9}, {
   3.915094597306834*^9, 3.9150946201807547`*^9}, {3.946700019595429*^9, 
   3.946700051390424*^9}, {3.946700174994351*^9, 3.946700177353804*^9}, 
   3.946700371515717*^9, {3.9467006622392397`*^9, 3.946700663455377*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"852f3a4f-ff2d-4196-a741-8f76d412b066"],

Cell["Check condition", "Text",
 CellChangeTimes->{{3.946700389744678*^9, 
  3.9467003936871*^9}},ExpressionUUID->"71256892-3dca-41a7-8aa1-f579057096f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mM", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "==", "1"}]], "Input",
 CellChangeTimes->{{3.9467003956338663`*^9, 3.946700398584423*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"532f078d-6285-4a8d-9457-045552e43b52"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.946700400515463*^9, 3.946700702138379*^9, 
  3.9531832983646317`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"e6153e26-06c9-4f71-ae6b-80a5b5565f9d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{831, 651},
WindowMargins->{{81.75, Automatic}, {Automatic, 176.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7dc2f631-dc69-4912-af7d-423433f704fc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 152, 3, 96, "Title",ExpressionUUID->"98b01b36-beee-4b51-82c3-b6e205213355"],
Cell[CellGroupData[{
Cell[753, 29, 263, 4, 67, "Chapter",ExpressionUUID->"64e05221-59bd-4613-91a5-6947295e85f1"],
Cell[1019, 35, 735, 14, 49, "Input",ExpressionUUID->"5eb316d7-4336-456c-9d78-106faa18bf91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1791, 54, 185, 3, 67, "Chapter",ExpressionUUID->"fd0822f5-89a3-4d88-a981-29ddfe280c22"],
Cell[1979, 59, 178, 3, 33, "Text",ExpressionUUID->"effb5019-1931-4d4d-8f03-39d093b07db8"],
Cell[2160, 64, 1393, 39, 169, "Input",ExpressionUUID->"142f1ca1-97bf-409d-bcb4-acce242494b1"],
Cell[3556, 105, 156, 3, 33, "Text",ExpressionUUID->"cf417a25-e4af-4bbf-ab9e-94ec6f9d5fce"],
Cell[3715, 110, 494, 14, 29, "Input",ExpressionUUID->"a88e846d-9abe-430c-a478-b66f67a0b160"],
Cell[4212, 126, 245, 4, 33, "Text",ExpressionUUID->"5db16209-b98c-4dd5-afce-b9d2dd20ee02"],
Cell[4460, 132, 797, 21, 69, "Input",ExpressionUUID->"6b9fe4e8-a627-47e9-935d-b40ee271e1a8"],
Cell[5260, 155, 170, 3, 33, "Text",ExpressionUUID->"730e08ea-bf2c-45a5-ad9e-64ffc666d4ec"],
Cell[5433, 160, 666, 18, 49, "Input",ExpressionUUID->"e323bdfe-70f8-479a-9ca0-9954a1b7a973"],
Cell[6102, 180, 171, 3, 33, "Text",ExpressionUUID->"4c2c5516-5951-44a4-8287-b13f9e2f0ab9"],
Cell[6276, 185, 1031, 27, 69, "Input",ExpressionUUID->"852f3a4f-ff2d-4196-a741-8f76d412b066"],
Cell[7310, 214, 153, 2, 33, "Text",ExpressionUUID->"71256892-3dca-41a7-8aa1-f579057096f7"],
Cell[CellGroupData[{
Cell[7488, 220, 250, 5, 29, "Input",ExpressionUUID->"532f078d-6285-4a8d-9457-045552e43b52"],
Cell[7741, 227, 201, 3, 52, "Output",ExpressionUUID->"e6153e26-06c9-4f71-ae6b-80a5b5565f9d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_7.5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     17490,        521]
NotebookOptionsPosition[     14588,        465]
NotebookOutlinePosition[     14985,        481]
CellTagsIndexPosition[     14942,        478]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 7.5", "Title",
 CellChangeTimes->{{3.948856322789835*^9, 
  3.948856324615456*^9}},ExpressionUUID->"f9388417-f00d-41c9-8422-\
22edd9e4c649"],

Cell[CellGroupData[{

Cell["Include Definition 6.20", "Chapter",
 CellChangeTimes->{{3.948856327349506*^9, 3.948856329557585*^9}, {
  3.948856364909368*^9, 
  3.948856365741107*^9}},ExpressionUUID->"6d8fcd81-653f-490f-b503-\
d1f7d30f9427"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.20.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.947047473237967*^9, 3.947047473500886*^9}, {
  3.94885638315106*^9, 3.948856384239089*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"45bba07e-e3ce-48c0-9f2b-05e14ba4d28f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute maxima and minima", "Chapter",
 CellChangeTimes->{{3.948856439654788*^9, 
  3.9488564455187798`*^9}},ExpressionUUID->"7e98baaa-1ff7-4387-8ff8-\
ac0acaac9f1c"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.94885645099055*^9, 
  3.94885645459033*^9}},ExpressionUUID->"280e9c10-00bc-408e-8974-\
f67413c58f37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "16", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"j", "/", "16"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.918191208002482*^9, 3.9181912159188967`*^9}, {
  3.918191253215704*^9, 3.918191300811056*^9}, {3.918191480903001*^9, 
  3.91819148854769*^9}, {3.91819152598977*^9, 3.91819153437045*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"6d08b873-5a70-4d0e-a064-5cf0b8d51e43"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.948344816604251*^9, 
  3.948344838443557*^9}},ExpressionUUID->"cef960bd-fa38-4e7a-b750-\
6113cf6ad243"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948344839904118*^9, 3.948344865684021*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0a450f28-09f8-4f40-8759-51e0a10cf466"],

Cell["Compute derivatives", "Text",
 CellChangeTimes->{{3.9488566487168407`*^9, 
  3.948856655884305*^9}},ExpressionUUID->"f7ebffc2-c215-4b9a-b8fe-\
a229ee0e2f37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], 
     RowBox[{
      RowBox[{"MF", "[", "a", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], "*", 
     RowBox[{
      RowBox[{"MF", "[", "a", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], 
     RowBox[{
      RowBox[{"MF", "[", "a", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "1"}], "]"}], "]"}], "*", 
     RowBox[{
      RowBox[{"MF", "[", "a", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "3"}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], " ", 
    RowBox[{
     RowBox[{"MF", "[", "a", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2p", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cd2p", ",", "y", ",", "a"}], "]"}], "*", 
     RowBox[{"q", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "*", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cd2q", ",", "y", ",", "a"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rr", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nT2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"rr", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"M2", "=", 
  RowBox[{"Ceiling", "[", 
   RowBox[{
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "/", "1000"}], ")"}]}], "*", "2", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "*", "nT2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.918191080718598*^9, 3.918191148633499*^9}, {
  3.948856734757814*^9, 3.948856743540127*^9}, {3.948856846860396*^9, 
  3.948856859027195*^9}, {3.9488569247573338`*^9, 3.9488569380436087`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bcc5d8c9-b333-4f75-a891-97266eff2532"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.948856996421445*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"fff73655-c4e4-4f09-aa82-d446385f473a"]
}, Open  ]],

Cell["Evaluate and verify claim", "Text",
 CellChangeTimes->{{3.9488571914437532`*^9, 
  3.948857235640718*^9}},ExpressionUUID->"bf09b792-8950-4c60-9c96-\
7c3a749a50da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "/", 
    RowBox[{"q", "[", 
     RowBox[{"0", ",", "0"}], "]"}]}], "]"}], "<=", 
  RowBox[{"99", "/", "10"}]}]], "Input",
 CellChangeTimes->{{3.9181918840321407`*^9, 3.918191909698556*^9}, {
  3.948857021196167*^9, 3.948857025034279*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"42bd9c17-8aa8-4090-b770-f369fc9964fb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.948857036540292*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"675b36da-8dd7-42fc-bfd5-9623c60a258c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], 
     RowBox[{
      RowBox[{"MF", "[", "a", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], "*", 
     RowBox[{
      RowBox[{"MF", "[", "a", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "4"}], "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], 
     RowBox[{
      RowBox[{"MF", "[", "a", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "1"}], "]"}], "]"}], "*", 
     RowBox[{
      RowBox[{"MF", "[", "a", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "4"}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2p", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cd2p", ",", "y", ",", "a"}], "]"}], "*", 
     RowBox[{"q", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "*", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cd2q", ",", "y", ",", "a"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rr", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nT2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"rr", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"M2", "=", 
  RowBox[{"Ceiling", "[", 
   RowBox[{
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "/", "1000"}], ")"}]}], "*", "2", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "*", "nT2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.918191080718598*^9, 3.918191148633499*^9}, {
  3.948856734757814*^9, 3.948856743540127*^9}, {3.948856846860396*^9, 
  3.948856859027195*^9}, {3.9488569247573338`*^9, 3.9488569380436087`*^9}, {
  3.9488571336047497`*^9, 3.948857153594512*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"2535ca75-7cb7-48c8-ba9d-3fe3521a4947"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.94885717333107*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"a998142e-13be-49be-8cc0-32b710474c85"]
}, Open  ]],

Cell["Evaluate and verify claim", "Text",
 CellChangeTimes->{{3.9488572181287117`*^9, 
  3.948857225664752*^9}},ExpressionUUID->"c8d7c725-cd8e-46ba-bac9-\
a3c1632cba51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "/", 
    RowBox[{"q", "[", 
     RowBox[{"0", ",", "0"}], "]"}]}], "]"}], "<=", 
  RowBox[{"35", "/", "10"}]}]], "Input",
 CellChangeTimes->{{3.948857240681573*^9, 3.948857259833853*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"53a6e7db-6a15-4d0c-a33f-bf3187fecd2d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.948857264082691*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"66e279c3-57f1-476b-ad25-82a31b6c6b91"]
}, Open  ]],

Cell["Compute minimum of denominator", "Text",
 CellChangeTimes->{{3.948857340377331*^9, 
  3.948857345280293*^9}},ExpressionUUID->"ebef6b87-501f-45c5-a611-\
0da97eef3a94"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rr", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd2q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nT2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"rr", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"M2", "=", 
  RowBox[{"Ceiling", "[", 
   RowBox[{
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "/", "1000"}], ")"}]}], "*", "2", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "*", "nT2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.918192226639889*^9, 3.918192284076388*^9}, {
  3.9488573688169193`*^9, 3.948857400146112*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"bf209083-5247-4641-be34-8eb3e3492614"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.948857403519206*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f0aeeda2-7255-4c0f-8709-97114ddfe3b5"]
}, Open  ]],

Cell["Evaluate and verify claim", "Text",
 CellChangeTimes->{{3.948857415563043*^9, 
  3.9488574295756683`*^9}},ExpressionUUID->"9ec46c3e-b025-4880-8714-\
317d7f2d91d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"astar", "^", "4"}], " ", 
    RowBox[{
     RowBox[{"MF", "[", "0", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "]"}], ">=", 
  RowBox[{"2008", "/", "10000"}]}]], "Input",
 CellChangeTimes->{{3.918192311375435*^9, 3.918192326522056*^9}, {
  3.9181923784586983`*^9, 3.918192385607635*^9}, {3.948857432112761*^9, 
  3.948857460944333*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"60e70ddf-34cc-4437-983d-fffc6c83f30d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.948857434043015*^9, 3.948857462585782*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"8aa9f045-ecc0-40b9-a64a-29ae273051d4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{804, 654},
WindowMargins->{{123.75, Automatic}, {Automatic, 96.75}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aa65a549-aafe-446f-a47a-0df2381b05ee"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 152, 3, 96, "Title",ExpressionUUID->"f9388417-f00d-41c9-8422-22edd9e4c649"],
Cell[CellGroupData[{
Cell[753, 29, 217, 4, 67, "Chapter",ExpressionUUID->"6d8fcd81-653f-490f-b503-d1f7d30f9427"],
Cell[973, 35, 481, 11, 49, "Input",ExpressionUUID->"45bba07e-e3ce-48c0-9f2b-05e14ba4d28f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1491, 51, 172, 3, 67, "Chapter",ExpressionUUID->"7e98baaa-1ff7-4387-8ff8-ac0acaac9f1c"],
Cell[1666, 56, 173, 3, 33, "Text",ExpressionUUID->"280e9c10-00bc-408e-8974-f67413c58f37"],
Cell[1842, 61, 1223, 33, 169, "Input",ExpressionUUID->"6d08b873-5a70-4d0e-a064-5cf0b8d51e43"],
Cell[3068, 96, 156, 3, 33, "Text",ExpressionUUID->"cef960bd-fa38-4e7a-b750-6113cf6ad243"],
Cell[3227, 101, 492, 14, 29, "Input",ExpressionUUID->"0a450f28-09f8-4f40-8759-51e0a10cf466"],
Cell[3722, 117, 163, 3, 33, "Text",ExpressionUUID->"f7ebffc2-c215-4b9a-b8fe-a229ee0e2f37"],
Cell[CellGroupData[{
Cell[3910, 124, 3370, 107, 169, "Input",ExpressionUUID->"bcc5d8c9-b333-4f75-a891-97266eff2532"],
Cell[7283, 233, 149, 2, 33, "Output",ExpressionUUID->"fff73655-c4e4-4f09-aa82-d446385f473a"]
}, Open  ]],
Cell[7447, 238, 169, 3, 33, "Text",ExpressionUUID->"bf09b792-8950-4c60-9c96-7c3a749a50da"],
Cell[CellGroupData[{
Cell[7641, 245, 437, 11, 29, "Input",ExpressionUUID->"42bd9c17-8aa8-4090-b770-f369fc9964fb"],
Cell[8081, 258, 152, 2, 33, "Output",ExpressionUUID->"675b36da-8dd7-42fc-bfd5-9623c60a258c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8270, 265, 2879, 90, 129, "Input",ExpressionUUID->"2535ca75-7cb7-48c8-ba9d-3fe3521a4947"],
Cell[11152, 357, 148, 2, 33, "Output",ExpressionUUID->"a998142e-13be-49be-8cc0-32b710474c85"]
}, Open  ]],
Cell[11315, 362, 169, 3, 33, "Text",ExpressionUUID->"c8d7c725-cd8e-46ba-bac9-a3c1632cba51"],
Cell[CellGroupData[{
Cell[11509, 369, 386, 10, 29, "Input",ExpressionUUID->"53a6e7db-6a15-4d0c-a33f-bf3187fecd2d"],
Cell[11898, 381, 152, 2, 33, "Output",ExpressionUUID->"66e279c3-57f1-476b-ad25-82a31b6c6b91"]
}, Open  ]],
Cell[12065, 386, 172, 3, 33, "Text",ExpressionUUID->"ebef6b87-501f-45c5-a611-0da97eef3a94"],
Cell[CellGroupData[{
Cell[12262, 393, 1223, 36, 69, "Input",ExpressionUUID->"bf209083-5247-4641-be34-8eb3e3492614"],
Cell[13488, 431, 149, 2, 33, "Output",ExpressionUUID->"f0aeeda2-7255-4c0f-8709-97114ddfe3b5"]
}, Open  ]],
Cell[13652, 436, 169, 3, 33, "Text",ExpressionUUID->"9ec46c3e-b025-4880-8714-317d7f2d91d8"],
Cell[CellGroupData[{
Cell[13846, 443, 523, 13, 30, "Input",ExpressionUUID->"60e70ddf-34cc-4437-983d-fffc6c83f30d"],
Cell[14372, 458, 176, 2, 33, "Output",ExpressionUUID->"8aa9f045-ecc0-40b9-a64a-29ae273051d4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_8.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     42312,       1239]
NotebookOptionsPosition[     37371,       1160]
NotebookOutlinePosition[     37772,       1176]
CellTagsIndexPosition[     37729,       1173]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 8.1", "Title",
 CellChangeTimes->{{3.9501527108504477`*^9, 
  3.950152713386038*^9}},ExpressionUUID->"4e7c1cb5-2ed4-4c31-b523-\
fb9ea2984fb4"],

Cell[CellGroupData[{

Cell["Include Definitions 6.1, 6.5, 6.6", "Chapter",
 CellChangeTimes->{{3.95015271677769*^9, 3.950152719563081*^9}, {
  3.950152853801372*^9, 3.9501528541447363`*^9}, {3.950153571094178*^9, 
  3.9501535734141817`*^9}, {3.95015374106997*^9, 
  3.950153742997567*^9}},ExpressionUUID->"7e26d2f1-5514-4ad0-bae1-\
47259f67982a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.1.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.5.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.6.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.9466973499044657`*^9, 3.946697350670038*^9}, {3.947044130524561*^9, 
  3.947044154835737*^9}, {3.9501528713051233`*^9, 3.950152876337079*^9}, {
  3.950153580815592*^9, 3.9501535836688433`*^9}, {3.95015374906301*^9, 
  3.95015375213435*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"20317cea-4229-49ff-bf61-b0997deac916"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials", "Chapter",
 CellChangeTimes->{{3.950152945016425*^9, 
  3.950152948184626*^9}},ExpressionUUID->"db0cd5ee-0609-429e-9534-\
42c145e3512f"],

Cell["Define derivative of fundamental matrix", "Text",
 CellChangeTimes->{{3.950152952456182*^9, 
  3.9501529718884783`*^9}},ExpressionUUID->"e73a0904-e71c-4a57-9564-\
0bfa51411901"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dFL", "[", "y_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"dfL1", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"dfL2", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"dfL3", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"dfL4", "[", "y", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Im", "[", 
        RowBox[{"dfL1", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"dfL2", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"dfL3", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"dfL4", "[", "y", "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"ddfL1", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"ddfL2", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"ddfL3", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"ddfL4", "[", "y", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Im", "[", 
        RowBox[{"ddfL1", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"ddfL2", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"ddfL3", "[", "y", "]"}], "]"}], ",", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"ddfL4", "[", "y", "]"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.90895326981065*^9, 3.908953340993143*^9}, {
  3.95015298202739*^9, 3.9501530317533703`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8c0f1c77-545e-485f-b59c-b70c84e6d1d5"],

Cell["Define adjunct matrix", "Text",
 CellChangeTimes->{{3.950153060345683*^9, 
  3.95015306705695*^9}},ExpressionUUID->"b2242671-63b6-4087-8239-\
c95ef45d59d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"adj", "[", "A_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Det", "[", "A", "]"}], " ", 
    RowBox[{"Inverse", "[", "A", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9501530688523684`*^9, 3.950153094993793*^9}, {
  3.950153485614607*^9, 3.950153493335318*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6db384f9-f0a2-4237-beda-a35b4c0d5b05"],

Cell["Define coefficients of equation", "Text",
 CellChangeTimes->{{3.950153495816245*^9, 3.9501535011661873`*^9}, {
  3.9501536172384157`*^9, 
  3.9501536188529463`*^9}},ExpressionUUID->"876a3ee2-85a7-401e-8bef-\
2e2bddfae159"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "I", " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}]}], "-", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", 
        RowBox[{"I", "/", "a"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "I", " ", "a"}]}], ")"}]}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], "-", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7789089685533047`*^9, 3.778909081195874*^9}, {
  3.778909749283183*^9, 3.7789097513610487`*^9}, {3.778990963402431*^9, 
  3.7789909662882547`*^9}, {3.794645681273116*^9, 3.794645870188346*^9}, {
  3.794646443833097*^9, 3.794646449298574*^9}, {3.810957993736436*^9, 
  3.810958020277893*^9}, {3.8109584546544237`*^9, 3.8109585157957907`*^9}, {
  3.810958963372946*^9, 3.810958968100679*^9}, {3.88605755488253*^9, 
  3.886057557126227*^9}, {3.950860243409243*^9, 
  3.950860245960682*^9}},ExpressionUUID->"a2250e44-814c-4b53-9273-\
c594b38612ef"],

Cell["Define polynomials", "Text",
 CellChangeTimes->{{3.950153129305522*^9, 
  3.9501531337637167`*^9}},ExpressionUUID->"c3da9d29-574d-4100-aa64-\
9a3d846452fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PL", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], "^", "7"}], " ", 
    RowBox[{
     RowBox[{"dFL", "[", "y", "]"}], ".", 
     RowBox[{"adj", "[", 
      RowBox[{"FL", "[", "y", "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908953373943722*^9, 3.908953422020013*^9}, {
  3.908953748704865*^9, 3.908953748823701*^9}, {3.908953794583197*^9, 
  3.90895379962187*^9}, {3.9501531415777607`*^9, 3.950153146634202*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"70bafddc-cb7a-47f7-994c-db9881ca5415"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PLp1", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"PL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"4", ",", "4"}], "]"}], "]"}], "+", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{"PL", "[", "y", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "3"}], "]"}], "]"}]}], "-", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{"PL", "[", "y", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "4"}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PLp2", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"PL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"4", ",", "4"}], "]"}], "]"}], "+", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{"PL", "[", "y", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "3"}], "]"}], "]"}]}], "+", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{"PL", "[", "y", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "4"}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PLq1", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"PL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"4", ",", "2"}], "]"}], "]"}], "+", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{"PL", "[", "y", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "-", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{"PL", "[", "y", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "2"}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PLq2", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"PL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"4", ",", "2"}], "]"}], "]"}], "+", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{"PL", "[", "y", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "+", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{"PL", "[", "y", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "2"}], "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.908953463299951*^9, 3.9089535285841427`*^9}, {
  3.908953572052149*^9, 3.908953672059228*^9}, {3.90895380601612*^9, 
  3.908953854964746*^9}, {3.9501532048838663`*^9, 3.950153267449172*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"7e9a0f84-3377-4f66-8ae6-538cb55e4e89"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PLf1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
     RowBox[{
      RowBox[{"PLp1", "[", "y", "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], "^", "3"}]}]}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
     RowBox[{"PdL", "[", "y", "]"}], 
     RowBox[{"p0", "[", 
      RowBox[{"y", ",", 
       RowBox[{"astar", "+", "a"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PLf2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], 
    RowBox[{
     RowBox[{"PLp2", "[", "y", "]"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], "^", "3"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PLg1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}]}], 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}]}], "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
       RowBox[{
        RowBox[{"PLq1", "[", "y", "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], "^", "2"}]}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
       RowBox[{"PdL", "[", "y", "]"}], 
       RowBox[{"q0", "[", 
        RowBox[{"y", ",", 
         RowBox[{"astar", "+", "a"}]}], "]"}]}], "+", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], 
       RowBox[{"PdL", "[", "y", "]"}], 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"fstar", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "]"}], "^", "2"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PLg2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}]}]}], ")"}], "^", "2"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"PLq2", "[", "y", "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], "^", "2"}]}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], 
       RowBox[{"PdL", "[", "y", "]"}], " ", 
       RowBox[{
        RowBox[{"fstar", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "^", "2"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.908953937273037*^9, 3.908954166520144*^9}, {
  3.908954632656304*^9, 3.908954633825109*^9}, {3.922334483131444*^9, 
  3.9223345144239902`*^9}, {3.950153767150857*^9, 3.950153819492263*^9}, {
  3.9501539025759983`*^9, 3.950153902727401*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"56773985-17e2-4f04-b9b8-06ef925eb610"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluate at endpoint", "Chapter",
 CellChangeTimes->{{3.9501540449372187`*^9, 
  3.9501540482700367`*^9}},ExpressionUUID->"773006eb-a34b-4b9c-afff-\
c5d0bd24ab47"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.950154059318616*^9, 
  3.950154064045886*^9}},ExpressionUUID->"b3b895cc-5423-441b-a388-\
47f309bfb9ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "74"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "74"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9501541422652884`*^9, 3.950154186446866*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"06e5b827-95e7-450f-9e37-68b9012a9b93"],

Cell["\<\
Re-expand for evaluation at removable singularity, including derivatives\
\>", "Text",
 CellChangeTimes->{{3.950154247414124*^9, 3.950154257556916*^9}, {
  3.950154835398881*^9, 
  3.950154838198636*^9}},ExpressionUUID->"224a35ef-8c3f-45d3-b8d9-\
7234eb844360"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PLp1", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPLp1", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPLp1", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PLp2", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPLp2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPLp2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddPLp2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "2", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PLq1", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPLq1", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPLq1", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PLq2", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPLq2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPLq2", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950154271535535*^9, 3.950154393923299*^9}, {
  3.950154682408495*^9, 3.950154776918972*^9}, {3.9501551976389503`*^9, 
  3.950155198197892*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c821c077-8171-4a09-9ccb-204ca32b085e"],

Cell["Evaluate", "Text",
 CellChangeTimes->{{3.950154846215149*^9, 
  3.950154851053741*^9}},ExpressionUUID->"e9e4743f-5d31-43e1-b6bf-\
20878e523f72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPLp1", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPLp1", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPLp2", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPLp2", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cddPLp2", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.950154852496911*^9, 3.950154922207114*^9}, {
  3.950155206310444*^9, 3.950155323644843*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"b94fbf51-cade-4b47-adb1-849efdb13583"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.950154876848531*^9, {3.950154919749363*^9, 3.9501549229746447`*^9}, 
   3.950155326782288*^9, 3.950236460934587*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"54e3fcc3-9937-4d0c-b699-27208822fd69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPLq1", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPLq1", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPLq2", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPLq2", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.950154852496911*^9, 3.950154922207114*^9}, {
  3.950155206310444*^9, 3.9501553674047403`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"658d9111-8f1f-4d01-8f6d-ff62c0737ad3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.950155381301065*^9, 3.950236460953609*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"137697f7-b096-4d8a-956e-3d8aa74b79f0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.950155407077095*^9, 
  3.950155410108831*^9}},ExpressionUUID->"8d5f5f7c-b6a8-458b-9ff2-\
1a06033b80ce"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.950155437446012*^9, 
  3.9501554456122313`*^9}},ExpressionUUID->"b1174231-95c8-4d79-ab5a-\
7800d0698aa6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "174"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "174"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"j", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "174", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950155459573044*^9, 3.950155530468616*^9}, {
  3.9501555937990627`*^9, 3.950155593877492*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"5dc14c9c-4704-4ee2-89aa-3a669f48d720"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.9488579123347673`*^9, 
  3.948857925910413*^9}},ExpressionUUID->"787de74c-f6df-4d69-858c-\
6ff28033ed49"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"f45e398e-7430-4a36-a45b-c230d8013873"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.9501556378378143`*^9, 
  3.9501556411250362`*^9}},ExpressionUUID->"74ed7987-e5ac-463d-a6ca-\
57c333e8ac1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"PLf1", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePLf1", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"PLf1", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPLf1", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"PLf2", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePLf2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"PLf2", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPLf2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"PLg1", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePLg1", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"PLg1", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPLg1", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"PLg2", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePLg2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"PLg2", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPLg2", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9501557547900047`*^9, 3.950155783156722*^9}, {
  3.950155819997555*^9, 3.9501559637806168`*^9}, {3.95015700701623*^9, 
  3.9501571320859203`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"00e11d8b-398f-4465-bfd1-71d6306beec9"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.950158574330245*^9, 
  3.9501585758264627`*^9}},ExpressionUUID->"a2200346-bf37-48de-9a15-\
5827febe502f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"nTRePLf1", "+", "nTImPLf1"}], "<=", 
    RowBox[{"88", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "8"}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"nTRePLf2", "+", "nTImPLf2"}], "<=", 
    RowBox[{"38", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "8"}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"nTRePLg1", "+", "nTImPLg1"}], "<=", 
    RowBox[{"4", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "6"}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"nTRePLg2", "+", "nTImPLg2"}], "<=", 
    RowBox[{"47", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "7"}], ")"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.95015739255941*^9, 3.950157422658242*^9}, {
  3.950157460204135*^9, 3.9501574664825897`*^9}, {3.950158408303199*^9, 
  3.9501584336036263`*^9}, {3.9501584689486027`*^9, 3.95015854489904*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"a3745f22-4bdb-41e6-bf8b-2dbb470c58a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.950157397370097*^9, 3.950157423406589*^9}, 
   3.950157467630167*^9, 3.9501584401502647`*^9, 3.9501585457127113`*^9, 
   3.950236699855547*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"82dc2ec8-61ba-4fc1-b0d0-ed9f7db4e000"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute approximate minimum", "Chapter",
 CellChangeTimes->{{3.9502356526491213`*^9, 
  3.950235657792589*^9}},ExpressionUUID->"a5371b7c-f340-48f4-b7a9-\
1d67a4d8d8fc"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.950235771993383*^9, 
  3.950235781719173*^9}},ExpressionUUID->"4c3df67c-b994-453e-8e7b-\
8446d7668420"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "73"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "73"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "73", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9501541422652884`*^9, 3.950154186446866*^9}, {
  3.950235807361003*^9, 3.950235876944209*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"520fcee1-b665-47a5-9bc2-2d37370473a2"],

Cell["Re - expand and compute derivative", "Text",
 CellChangeTimes->{{3.950235900056919*^9, 
  3.950235910767497*^9}},ExpressionUUID->"49c30555-27bc-4c5c-b048-\
81071f061118"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], 
    RowBox[{"PdL", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdp", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950235912849864*^9, 3.9502359913042707`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"57479746-98e0-4ae5-a8d9-7eda4d925084"],

Cell["Compute T-norm of derivative", "Text",
 CellChangeTimes->{{3.950236010263348*^9, 
  3.9502360150453873`*^9}},ExpressionUUID->"cc363627-6d7b-4e64-acaf-\
31246bfa543c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dp", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdp", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTdp", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"dp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "/", "100"}], ")"}]}], "*", "nTdp"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950236019710745*^9, 3.9502361556601973`*^9}, 
   3.95023619066016*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"c91e2d40-0516-4dc3-9f26-b2f5c13bf638"],

Cell["Compute approximate minimum", "Text",
 CellChangeTimes->{{3.950236222443509*^9, 
  3.950236228179687*^9}},ExpressionUUID->"bd581092-b890-4edf-b940-\
a0769a810caa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cp", ",", "y", ",", "a"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mM", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "M1", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950236230958522*^9, 3.9502363061877403`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"9e4034f6-a5bb-4fbb-806f-27dc4fc80acd"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.950236339652813*^9, 
  3.950236341915292*^9}},ExpressionUUID->"312a64bf-6749-478a-895f-\
03211a9df581"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Min", "[", "mM", "]"}], ">=", "2"}]], "Input",
 CellChangeTimes->{{3.950236355372918*^9, 3.950236378283506*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"ec646e2c-9e71-46cf-b5e8-88035e240d48"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.950236357234864*^9, 3.950236381807369*^9}, 
   3.950236726171935*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"a7638c93-2da8-4f8b-bc64-8fee0549ad7f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{780.75, 683.25},
WindowMargins->{{156.75, Automatic}, {Automatic, 105}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"67b5cdfd-2a5d-41db-a925-301d454fb60f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 154, 3, 96, "Title",ExpressionUUID->"4e7c1cb5-2ed4-4c31-b523-fb9ea2984fb4"],
Cell[CellGroupData[{
Cell[755, 29, 324, 5, 67, "Chapter",ExpressionUUID->"7e26d2f1-5514-4ad0-bae1-47259f67982a"],
Cell[1082, 36, 1292, 26, 89, "Input",ExpressionUUID->"20317cea-4229-49ff-bf61-b0997deac916"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2411, 67, 163, 3, 67, "Chapter",ExpressionUUID->"db0cd5ee-0609-429e-9534-42c145e3512f"],
Cell[2577, 72, 183, 3, 33, "Text",ExpressionUUID->"e73a0904-e71c-4a57-9564-0bfa51411901"],
Cell[2763, 77, 1890, 50, 97, "Input",ExpressionUUID->"8c0f1c77-545e-485f-b59c-b70c84e6d1d5"],
Cell[4656, 129, 162, 3, 33, "Text",ExpressionUUID->"b2242671-63b6-4087-8239-c95ef45d59d7"],
Cell[4821, 134, 397, 9, 29, "Input",ExpressionUUID->"6db384f9-f0a2-4237-beda-a35b4c0d5b05"],
Cell[5221, 145, 228, 4, 33, "Text",ExpressionUUID->"876a3ee2-85a7-401e-8bef-2e2bddfae159"],
Cell[5452, 151, 2237, 68, 73, "Input",ExpressionUUID->"a2250e44-814c-4b53-9273-c594b38612ef"],
Cell[7692, 221, 162, 3, 33, "Text",ExpressionUUID->"c3da9d29-574d-4100-aa64-9a3d846452fa"],
Cell[7857, 226, 614, 15, 29, "Input",ExpressionUUID->"70bafddc-cb7a-47f7-994c-db9881ca5415"],
Cell[8474, 243, 2958, 95, 89, "Input",ExpressionUUID->"7e9a0f84-3377-4f66-8ae6-538cb55e4e89"],
Cell[11435, 340, 3758, 125, 178, "Input",ExpressionUUID->"56773985-17e2-4f04-b9b8-06ef925eb610"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15230, 470, 169, 3, 67, "Chapter",ExpressionUUID->"773006eb-a34b-4b9c-afff-c5d0bd24ab47"],
Cell[15402, 475, 175, 3, 33, "Text",ExpressionUUID->"b3b895cc-5423-441b-a388-47f309bfb9ac"],
Cell[15580, 480, 757, 22, 89, "Input",ExpressionUUID->"06e5b827-95e7-450f-9e37-68b9012a9b93"],
Cell[16340, 504, 271, 6, 33, "Text",ExpressionUUID->"224a35ef-8c3f-45d3-b8d9-7234eb844360"],
Cell[16614, 512, 2653, 78, 269, "Input",ExpressionUUID->"c821c077-8171-4a09-9ccb-204ca32b085e"],
Cell[19270, 592, 150, 3, 33, "Text",ExpressionUUID->"e9e4743f-5d31-43e1-b6bf-20878e523f72"],
Cell[CellGroupData[{
Cell[19445, 599, 780, 20, 49, "Input",ExpressionUUID->"b94fbf51-cade-4b47-adb1-849efdb13583"],
Cell[20228, 621, 323, 6, 33, "Output",ExpressionUUID->"54e3fcc3-9937-4d0c-b699-27208822fd69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20588, 632, 674, 17, 49, "Input",ExpressionUUID->"658d9111-8f1f-4d01-8f6d-ff62c0737ad3"],
Cell[21265, 651, 236, 4, 33, "Output",ExpressionUUID->"137697f7-b096-4d8a-956e-3d8aa74b79f0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21550, 661, 160, 3, 67, "Chapter",ExpressionUUID->"8d5f5f7c-b6a8-458b-9ff2-1a06033b80ce"],
Cell[21713, 666, 177, 3, 33, "Text",ExpressionUUID->"b1174231-95c8-4d79-ab5a-7800d0698aa6"],
Cell[21893, 671, 1312, 39, 169, "Input",ExpressionUUID->"5dc14c9c-4704-4ee2-89aa-3a669f48d720"],
Cell[23208, 712, 158, 3, 33, "Text",ExpressionUUID->"787de74c-f6df-4d69-858c-6ff28033ed49"],
Cell[23369, 717, 426, 13, 29, "Input",ExpressionUUID->"f45e398e-7430-4a36-a45b-c230d8013873"],
Cell[23798, 732, 161, 3, 33, "Text",ExpressionUUID->"74ed7987-e5ac-463d-a6ca-57c333e8ac1f"],
Cell[23962, 737, 6401, 204, 329, "Input",ExpressionUUID->"00e11d8b-398f-4465-bfd1-71d6306beec9"],
Cell[30366, 943, 157, 3, 33, "Text",ExpressionUUID->"a2200346-bf37-48de-9a15-5827febe502f"],
Cell[CellGroupData[{
Cell[30548, 950, 1052, 30, 49, "Input",ExpressionUUID->"a3745f22-4bdb-41e6-bf8b-2dbb470c58a4"],
Cell[31603, 982, 350, 6, 33, "Output",ExpressionUUID->"82dc2ec8-61ba-4fc1-b0d0-ed9f7db4e000"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32002, 994, 174, 3, 67, "Chapter",ExpressionUUID->"a5371b7c-f340-48f4-b7a9-1d67a4d8d8fc"],
Cell[32179, 999, 175, 3, 33, "Text",ExpressionUUID->"4c3df67c-b994-453e-8e7b-8446d7668420"],
Cell[32357, 1004, 1209, 35, 169, "Input",ExpressionUUID->"520fcee1-b665-47a5-9bc2-2d37370473a2"],
Cell[33569, 1041, 176, 3, 33, "Text",ExpressionUUID->"49c30555-27bc-4c5c-b048-81071f061118"],
Cell[33748, 1046, 764, 22, 69, "Input",ExpressionUUID->"57479746-98e0-4ae5-a8d9-7eda4d925084"],
Cell[34515, 1070, 172, 3, 33, "Text",ExpressionUUID->"cc363627-6d7b-4e64-acaf-31246bfa543c"],
Cell[34690, 1075, 1130, 35, 69, "Input",ExpressionUUID->"c91e2d40-0516-4dc3-9f26-b2f5c13bf638"],
Cell[35823, 1112, 169, 3, 33, "Text",ExpressionUUID->"bd581092-b890-4edf-b940-a0769a810caa"],
Cell[35995, 1117, 723, 20, 49, "Input",ExpressionUUID->"9e4034f6-a5bb-4fbb-806f-27dc4fc80acd"],
Cell[36721, 1139, 154, 3, 33, "Text",ExpressionUUID->"312a64bf-6749-478a-895f-03211a9df581"],
Cell[CellGroupData[{
Cell[36900, 1146, 226, 4, 29, "Input",ExpressionUUID->"ec646e2c-9e71-46cf-b5e8-88035e240d48"],
Cell[37129, 1152, 202, 3, 33, "Output",ExpressionUUID->"a7638c93-2da8-4f8b-bc64-8fee0549ad7f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_8.7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     56379,       1615]
NotebookOptionsPosition[     50217,       1512]
NotebookOutlinePosition[     50616,       1528]
CellTagsIndexPosition[     50573,       1525]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 8.7", "Title",
 CellChangeTimes->{{3.950239336800506*^9, 
  3.950239339193728*^9}},ExpressionUUID->"f4f85a9a-82a6-4f60-a4d9-\
6330637a75ea"],

Cell[CellGroupData[{

Cell["Include Definition 8.6", "Chapter",
 CellChangeTimes->{{3.9502394230332613`*^9, 
  3.950239427120874*^9}},ExpressionUUID->"c0f4b1fa-04f8-475e-b2f6-\
40947ee965cd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_8.6.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.950239431337816*^9, 3.950239431865471*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"cef73349-0199-4dfa-82ec-71170a4c5a3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Re-expand polynomials and computer derivatives", "Chapter",
 CellChangeTimes->{{3.950239532008646*^9, 
  3.950239540168642*^9}},ExpressionUUID->"6b955d61-b2a6-44c7-9aae-\
ba47ee026352"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.95023955244866*^9, 
  3.950239556584508*^9}},ExpressionUUID->"f7f5f3b4-67aa-4578-a52c-\
53fbcf288d58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"j", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "142"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "142"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"j", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "14"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9501541422652884`*^9, 3.950154186446866*^9}, {
  3.950239618968186*^9, 3.950239651975273*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4aeab3bf-daa5-45f1-b6f5-dc486d65bc7f"],

Cell["Re-expand (takes some time)", "Text",
 CellChangeTimes->{{3.950239719615247*^9, 3.950239720831135*^9}, {
  3.950350574624598*^9, 
  3.950350576898116*^9}},ExpressionUUID->"2bff7c88-97e7-4eca-a388-\
bf5e13a488e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPp1CC", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp1CC", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPp1CC", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp1CC", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPp1CC\>\"", ",", "cPp1CC"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPp1CC\>\"", ",", "cdPp1CC"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cPp1CS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp1CS", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPp1CS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp1CS", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPp1CS\>\"", ",", "cPp1CS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPp1CS\>\"", ",", "cdPp1CS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPp1SS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp1SS", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPp1SS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp1SS", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPp1SS\>\"", ",", "cPp1SS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPp1SS\>\"", ",", "cdPp1SS"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950239738768306*^9, 3.950239768902111*^9}, {
   3.9502398147822657`*^9, 3.950239836318582*^9}, 3.950240877121627*^9, 
   3.950244153109771*^9},ExpressionUUID->"157c44c0-af5d-4908-8e95-\
a73aeb42efff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPp2CC", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp2CC", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPp2CC", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp2CC", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPp2CC\>\"", ",", "cPp2CC"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPp2CC\>\"", ",", "cdPp2CC"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cPp2CS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp2CS", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPp2CS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp2CS", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPp2CS\>\"", ",", "cPp2CS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPp2CS\>\"", ",", "cdPp2CS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPp2SS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp2SS", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPp2SS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pp2SS", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPp2SS\>\"", ",", "cPp2SS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPp2SS\>\"", ",", "cdPp2SS"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950239738768306*^9, 3.950239768902111*^9}, {
   3.9502398147822657`*^9, 3.950239836318582*^9}, 3.950240877121627*^9, {
   3.950244153109771*^9, 3.95024420400935*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c1fd3787-470a-42b7-9aa1-f219ec085e09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPq1CC", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq1CC", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPq1CC", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq1CC", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPq1CC\>\"", ",", "cPq1CC"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPq1CC\>\"", ",", "cdPq1CC"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cPq1CS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq1CS", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPq1CS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq1CS", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPq1CS\>\"", ",", "cPq1CS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPq1CS\>\"", ",", "cdPq1CS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPq1SS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq1SS", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPq1SS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq1SS", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPq1SS\>\"", ",", "cPq1SS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPq1SS\>\"", ",", "cdPq1SS"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950239738768306*^9, 3.950239768902111*^9}, {
   3.9502398147822657`*^9, 3.950239836318582*^9}, 3.950240877121627*^9, {
   3.950244153109771*^9, 3.95024420400935*^9}, {3.9502458550059137`*^9, 
   3.950245942725596*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"588cf0d6-7e28-4c15-8f1e-c3d5b1149d02"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPq2CC", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq2CC", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPq2CC", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq2CC", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPq2CC\>\"", ",", "cPq2CC"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPq2CC\>\"", ",", "cdPq2CC"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cPq2CS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq2CS", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPq2CS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq2CS", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPq2CS\>\"", ",", "cPq2CS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPq2CS\>\"", ",", "cdPq2CS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPq2SS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq2SS", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPq2SS", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "Pq2SS", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
     "L2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cPq2SS\>\"", ",", "cPq2SS"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<cdPq2SS\>\"", ",", "cdPq2SS"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950239738768306*^9, 3.950239768902111*^9}, {
   3.9502398147822657`*^9, 3.950239836318582*^9}, 3.950240877121627*^9, {
   3.950244153109771*^9, 3.95024420400935*^9}, {3.9502458550059137`*^9, 
   3.950245942725596*^9}, {3.950245992541045*^9, 3.950246037148342*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"fdb0c519-db1d-482e-b90e-3d735979ca43"],

Cell["\<\
Load re-expansions (if already re-expanded in previous session)\
\>", "Text",
 CellChangeTimes->{{3.9503504451134777`*^9, 3.9503504512327013`*^9}, {
  3.9503506028647213`*^9, 
  3.950350619295909*^9}},ExpressionUUID->"69bcddbd-289c-4a61-98ee-\
af7f65359e5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<cPp1CC\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cPp1CS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cPp1SS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPp1CC\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPp1CS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPp1SS\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9503504549386587`*^9, 3.950350527768997*^9}, {
  3.950350753192162*^9, 3.950350762615859*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"25874f3c-59f4-48ac-85d5-c0e0cb6c51dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<cPp2CC\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cPp2CS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cPp2SS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPp2CC\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPp2CS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPp2SS\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9503504549386587`*^9, 3.950350545512164*^9}, {
  3.9503507729602213`*^9, 3.950350773308486*^9}, {3.950350812759651*^9, 
  3.950350813919166*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9d9edb72-5820-431f-a540-58f8f7519951"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<cPq1CC\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cPq1CS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cPq1SS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPq1CC\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPq1CS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPq1SS\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9503504549386587`*^9, 3.950350549168447*^9}, {
  3.950350820255704*^9, 3.9503508241903753`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"47b7ce6d-20ea-409d-8629-4c481184fe06"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<cPq2CC\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cPq2CS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cPq2SS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPq2CC\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPq2CS\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<cdPq2SS\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9503504549386587`*^9, 3.950350554792913*^9}, {
  3.950350831063644*^9, 3.950350834718384*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"deac633a-984c-4e70-a4bb-b1cb879ec23d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluations at endpoints", "Chapter",
 CellChangeTimes->{{3.950350635144627*^9, 
  3.950350638207646*^9}},ExpressionUUID->"46208967-8542-403e-8d51-\
26a2291bf890"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cPp1CC", ",", "1", ",", "a"}], "]"}], "-", 
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cPp1SS", ",", "1", ",", "a"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cdPp1CC", ",", "1", ",", "a"}], "]"}], "-", 
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cdPp1SS", ",", "1", ",", "a"}], "]"}]}], ",", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cPp1CS", ",", "1", ",", "a"}], "]"}], ",", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPp1CS", ",", "1", ",", "a"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9503506655932426`*^9, 3.9503507345357847`*^9}, {
   3.95035084407903*^9, 3.950350879598442*^9}, 3.95035091339977*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"708011a1-ad3f-497a-935d-00510a259704"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.950351068522702*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"52084771-bf44-4533-a821-206855ddffc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cPp2CC", ",", "1", ",", "a"}], "]"}], "-", 
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cPp2SS", ",", "1", ",", "a"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cdPp2CC", ",", "1", ",", "a"}], "]"}], "-", 
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cdPp2SS", ",", "1", ",", "a"}], "]"}]}], ",", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cPp2CS", ",", "1", ",", "a"}], "]"}], ",", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPp2CS", ",", "1", ",", "a"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9503506655932426`*^9, 3.9503507345357847`*^9}, {
   3.95035084407903*^9, 3.950350879598442*^9}, 3.95035091339977*^9, {
   3.950351622162468*^9, 3.950351635201969*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5d099262-a82d-4906-8ee3-8c60d00ed90b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.950351662598336*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"46f3b9c7-c7d2-46d7-864b-f3600c390d13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cPq1CC", ",", "1", ",", "a"}], "]"}], "-", 
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cPq1SS", ",", "1", ",", "a"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cdPq1CC", ",", "1", ",", "a"}], "]"}], "-", 
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cdPq1SS", ",", "1", ",", "a"}], "]"}]}], ",", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cPq1CS", ",", "1", ",", "a"}], "]"}], ",", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPq1CS", ",", "1", ",", "a"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9503506655932426`*^9, 3.9503507345357847`*^9}, {
   3.95035084407903*^9, 3.950350879598442*^9}, 3.95035091339977*^9, {
   3.9503517007287817`*^9, 3.950351713768242*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"f0663467-43a3-43d7-b318-4f183f69cc2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9503517460932713`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"7f59cd5f-19c1-44a6-ad65-a72ee7edad2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cPq2CC", ",", "1", ",", "a"}], "]"}], "-", 
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cPq2SS", ",", "1", ",", "a"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cdPq2CC", ",", "1", ",", "a"}], "]"}], "-", 
      RowBox[{"EvalPoly", "[", 
       RowBox[{"cdPq2SS", ",", "1", ",", "a"}], "]"}]}], ",", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cPq2CS", ",", "1", ",", "a"}], "]"}], ",", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPq2CS", ",", "1", ",", "a"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9503506655932426`*^9, 3.9503507345357847`*^9}, {
   3.95035084407903*^9, 3.950350879598442*^9}, 3.95035091339977*^9, {
   3.950351622162468*^9, 3.950351635201969*^9}, {3.950351671779089*^9, 
   3.950351687545899*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"8c7b8342-2aab-4e42-a7c7-96ad9d8c844a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.950351716483609*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"649c31b7-3511-4187-92b3-d810c26e1c26"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.95077596343436*^9, 
  3.950775966897794*^9}},ExpressionUUID->"e0d821a3-a82b-424c-90cc-\
536d9ff98423"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.950775971306034*^9, 
  3.950775975737424*^9}},ExpressionUUID->"075e5605-bd62-45ca-b8b7-\
7e5bba4abe0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "142", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "14", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950775977234976*^9, 3.9507760038021393`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"dcc3c054-1c6a-47e5-a23e-8a5047300cd6"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.9488579123347673`*^9, 
  3.948857925910413*^9}},ExpressionUUID->"6952f073-dc12-4f88-acd7-\
3702be304a45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"d411e8e0-268e-443e-9501-41c2a9b84cc1"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.950776072042836*^9, 
  3.9507760773775053`*^9}},ExpressionUUID->"4873e857-9b4d-4d50-89f3-\
282fcd457963"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"Pp1CC", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"Pp1SS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePp1CCSS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{
      RowBox[{"Pp1CC", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"Pp1SS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPp1CCSS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950776090866746*^9, 3.950776309022863*^9}, {
   3.950776447278141*^9, 3.9507764482094297`*^9}, {3.95077651531885*^9, 
   3.9507765177267647`*^9}, 
   3.950778097320067*^9},ExpressionUUID->"1b31aa4c-2158-46ff-92d9-\
ec6a6f671f3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"Pp2CC", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"Pp2SS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePp2CCSS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{
      RowBox[{"Pp2CC", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"Pp2SS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPp2CCSS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950776090866746*^9, 3.950776309022863*^9}, {
  3.950776447278141*^9, 3.9507764482094297`*^9}, {3.95077651531885*^9, 
  3.9507765177267647`*^9}, {3.950778097320067*^9, 3.950778125284321*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b2c1183d-b6cd-4805-a161-4f44df4876f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"Pp1CS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePp1CS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"Pp1CS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPp1CS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950776090866746*^9, 3.950776309022863*^9}, {
   3.950776447278141*^9, 3.9507764482094297`*^9}, {3.95077651531885*^9, 
   3.9507765177267647`*^9}, 3.950778097320067*^9, {3.95077971721111*^9, 
   3.950779748130353*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4d4c3dac-f8ca-4c06-b3db-b91c5c578b18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"Pp2CS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePp2CS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"Pp2CS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPp2CS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950776090866746*^9, 3.950776309022863*^9}, {
   3.950776447278141*^9, 3.9507764482094297`*^9}, {3.95077651531885*^9, 
   3.9507765177267647`*^9}, 3.950778097320067*^9, {3.95077971721111*^9, 
   3.950779748130353*^9}, {3.9507829740937634`*^9, 3.950782983060965*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d4ae130a-a53c-4a44-ba9d-9f0cfc0b15e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"Pq1CC", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"Pq1SS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePq1CCSS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{
      RowBox[{"Pq1CC", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"Pq1SS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPq1CCSS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950776090866746*^9, 3.950776309022863*^9}, {
   3.950776447278141*^9, 3.9507764482094297`*^9}, {3.95077651531885*^9, 
   3.9507765177267647`*^9}, 3.950778097320067*^9, {3.950784701342222*^9, 
   3.950784726989694*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"4893c560-c952-4d43-89b5-25e44f7cd6a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"Pq2CC", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"Pq2SS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePq2CCSS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{
      RowBox[{"Pq2CC", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"Pq2SS", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPq2CCSS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950776090866746*^9, 3.950776309022863*^9}, {
   3.950776447278141*^9, 3.9507764482094297`*^9}, {3.95077651531885*^9, 
   3.9507765177267647`*^9}, 3.950778097320067*^9, {3.950784701342222*^9, 
   3.950784726989694*^9}, {3.950786144174169*^9, 3.9507861613967648`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"38b361df-9ff8-4d37-9ed5-3f1fcf37bab2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"Pq1CS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePq1CS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"Pq1CS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPq1CS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950776090866746*^9, 3.950776309022863*^9}, {
   3.950776447278141*^9, 3.9507764482094297`*^9}, {3.95077651531885*^9, 
   3.9507765177267647`*^9}, 3.950778097320067*^9, {3.95077971721111*^9, 
   3.950779748130353*^9}, {3.950844304422193*^9, 3.950844328957662*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a44038c9-ec05-4b20-a83c-81bdd8b8d828"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"Pq2CS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePq2CS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"Pq2CS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPq2CS", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"q", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950776090866746*^9, 3.950776309022863*^9}, {
   3.950776447278141*^9, 3.9507764482094297`*^9}, {3.95077651531885*^9, 
   3.9507765177267647`*^9}, 3.950778097320067*^9, {3.95077971721111*^9, 
   3.950779748130353*^9}, {3.950844304422193*^9, 3.9508443646614532`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"acd7849e-06f3-4487-83dd-3010c94592f9"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.950777968110581*^9, 
  3.950777972476536*^9}},ExpressionUUID->"2078a35c-37eb-4060-8a55-\
f3832908aaef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePp1CCSS", "+", "nTImPp1CCSS"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "16"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950777975271999*^9, 3.950777988757181*^9}, {
  3.950778059404799*^9, 3.950778084140785*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e0aeba3e-1aa7-4ff0-acf7-b2491a99a257"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.950778068740684*^9, 3.9507780858208513`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"e85e77d7-9c94-4497-a509-a2b0744836a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePp2CCSS", "+", "nTImPp2CCSS"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "16"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950777975271999*^9, 3.950777988757181*^9}, {
  3.950778059404799*^9, 3.950778084140785*^9}, {3.9507796511876383`*^9, 
  3.9507796656429853`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"533b9646-67d0-4c95-8733-c6a84a0e3568"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.950779653705558*^9, 3.9507796663682413`*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"a0fae245-3b7c-4978-bcd0-457b4fe8e4cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePp1CS", "+", "nTImPp1CS"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "16"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950782945909094*^9, 3.950782963325123*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"11589850-8dc9-4b7e-b32e-90f8d896e215"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.950782953596403*^9, 3.9507829643185587`*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"83ab142f-53f8-491a-9238-760fe58c9734"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePp2CS", "+", "nTImPp2CS"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "16"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950782945909094*^9, 3.950782963325123*^9}, {
  3.9507846540732327`*^9, 3.950784670534693*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"aa7bcdb3-1529-4c23-97f0-d7c5cfbb4218"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9507846567768*^9, 3.950784671306066*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"efc73a41-a6f8-4c53-b1dd-b332da206b70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePq1CCSS", "+", "nTImPq1CCSS"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "15"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950786105077032*^9, 3.950786124036599*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"e91b090b-c8cc-4ff6-ad7a-0f4dd4a5e6e0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.950786113241139*^9, 3.95078612489701*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"04820a1b-8ff5-458b-b423-54f732b18bfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePq2CCSS", "+", "nTImPq2CCSS"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "15"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950787555379793*^9, 3.950787566051511*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"0c7d97a5-5266-43e4-a812-2a3ceb8c201b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.950787558413265*^9, 3.950787567024905*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"460136b2-a37e-4a77-bdba-55c120ed9f85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePq1CS", "+", "nTImPq1CS"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "15"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950849103968544*^9, 3.9508491148318853`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"6b6a010a-acfc-464e-a7ee-f9aae8adcfdf"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9508491077511578`*^9, 3.950849116455236*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"98dc8c9f-0e7b-4d39-ad00-842514ef1f59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePq2CS", "+", "nTImPq2CS"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "15"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950849135215613*^9, 3.95084913719916*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"9fe15c04-fa69-4b1f-b6f6-5101ae7e9f33"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.950849137732888*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"082a3cf0-5dd9-4c31-a94b-e4ac1de80a37"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{872.25, 762},
WindowMargins->{{57.75, Automatic}, {69.75, Automatic}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4213fcbe-19ec-471b-b43c-1d48eda4e450"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 152, 3, 96, "Title",ExpressionUUID->"f4f85a9a-82a6-4f60-a4d9-6330637a75ea"],
Cell[CellGroupData[{
Cell[753, 29, 169, 3, 67, "Chapter",ExpressionUUID->"c0f4b1fa-04f8-475e-b2f6-40947ee965cd"],
Cell[925, 34, 431, 10, 49, "Input",ExpressionUUID->"cef73349-0199-4dfa-82ec-71170a4c5a3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1393, 49, 191, 3, 67, "Chapter",ExpressionUUID->"6b955d61-b2a6-44c7-9aae-ba47ee026352"],
Cell[1587, 54, 174, 3, 33, "Text",ExpressionUUID->"f7f5f3b4-67aa-4578-a52c-53fbcf288d58"],
Cell[1764, 59, 886, 26, 89, "Input",ExpressionUUID->"4aeab3bf-daa5-45f1-b6f5-dc486d65bc7f"],
Cell[2653, 87, 218, 4, 33, "Text",ExpressionUUID->"2bff7c88-97e7-4eca-a388-bf5e13a488e3"],
Cell[2874, 93, 2127, 62, 249, "Input",ExpressionUUID->"157c44c0-af5d-4908-8e95-a73aeb42efff"],
Cell[5004, 157, 2172, 62, 249, "Input",ExpressionUUID->"c1fd3787-470a-42b7-9aa1-f219ec085e09"],
Cell[7179, 221, 2224, 63, 249, "Input",ExpressionUUID->"588cf0d6-7e28-4c15-8f1e-c3d5b1149d02"],
Cell[9406, 286, 2270, 63, 249, "Input",ExpressionUUID->"fdb0c519-db1d-482e-b90e-3d735979ca43"],
Cell[11679, 351, 268, 6, 33, "Text",ExpressionUUID->"69bcddbd-289c-4a61-98ee-af7f65359e5f"],
Cell[11950, 359, 661, 15, 129, "Input",ExpressionUUID->"25874f3c-59f4-48ac-85d5-c0e0cb6c51dc"],
Cell[12614, 376, 712, 16, 129, "Input",ExpressionUUID->"9d9edb72-5820-431f-a540-58f8f7519951"],
Cell[13329, 394, 664, 15, 129, "Input",ExpressionUUID->"47b7ce6d-20ea-409d-8629-4c481184fe06"],
Cell[13996, 411, 662, 15, 129, "Input",ExpressionUUID->"deac633a-984c-4e70-a4bb-b1cb879ec23d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14695, 431, 169, 3, 67, "Chapter",ExpressionUUID->"46208967-8542-403e-8d51-26a2291bf890"],
Cell[CellGroupData[{
Cell[14889, 438, 977, 23, 75, "Input",ExpressionUUID->"708011a1-ad3f-497a-935d-00510a259704"],
Cell[15869, 463, 1359, 34, 73, "Output",ExpressionUUID->"52084771-bf44-4533-a821-206855ddffc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17265, 502, 1027, 24, 75, "Input",ExpressionUUID->"5d099262-a82d-4906-8ee3-8c60d00ed90b"],
Cell[18295, 528, 1359, 34, 73, "Output",ExpressionUUID->"46f3b9c7-c7d2-46d7-864b-f3600c390d13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19691, 567, 1029, 24, 75, "Input",ExpressionUUID->"f0663467-43a3-43d7-b318-4f183f69cc2e"],
Cell[20723, 593, 1361, 34, 73, "Output",ExpressionUUID->"7f59cd5f-19c1-44a6-ad65-a72ee7edad2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22121, 632, 1077, 25, 75, "Input",ExpressionUUID->"8c7b8342-2aab-4e42-a7c7-96ad9d8c844a"],
Cell[23201, 659, 1359, 34, 73, "Output",ExpressionUUID->"649c31b7-3511-4187-92b3-d810c26e1c26"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24609, 699, 159, 3, 67, "Chapter",ExpressionUUID->"e0d821a3-a82b-424c-90cc-536d9ff98423"],
Cell[24771, 704, 175, 3, 33, "Text",ExpressionUUID->"075e5605-bd62-45ca-b8b7-7e5bba4abe0b"],
Cell[24949, 709, 552, 14, 89, "Input",ExpressionUUID->"dcc3c054-1c6a-47e5-a23e-8a5047300cd6"],
Cell[25504, 725, 158, 3, 33, "Text",ExpressionUUID->"6952f073-dc12-4f88-acd7-3702be304a45"],
Cell[25665, 730, 426, 13, 55, "Input",ExpressionUUID->"d411e8e0-268e-443e-9501-41c2a9b84cc1"],
Cell[26094, 745, 159, 3, 33, "Text",ExpressionUUID->"4873e857-9b4d-4d50-89f3-282fcd457963"],
Cell[26256, 750, 2470, 81, 129, "Input",ExpressionUUID->"1b31aa4c-2158-46ff-92d9-ec6a6f671f3d"],
Cell[28729, 833, 2510, 80, 129, "Input",ExpressionUUID->"b2c1183d-b6cd-4805-a161-4f44df4876f8"],
Cell[31242, 915, 2349, 75, 129, "Input",ExpressionUUID->"4d4c3dac-f8ca-4c06-b3db-b91c5c578b18"],
Cell[33594, 992, 2397, 75, 129, "Input",ExpressionUUID->"d4ae130a-a53c-4a44-ba9d-9f0cfc0b15e8"],
Cell[35994, 1069, 2478, 77, 129, "Input",ExpressionUUID->"4893c560-c952-4d43-89b5-25e44f7cd6a6"],
Cell[38475, 1148, 2526, 77, 129, "Input",ExpressionUUID->"38b361df-9ff8-4d37-9ed5-3f1fcf37bab2"],
Cell[41004, 1227, 2335, 71, 129, "Input",ExpressionUUID->"a44038c9-ec05-4b20-a83c-81bdd8b8d828"],
Cell[43342, 1300, 2337, 71, 129, "Input",ExpressionUUID->"acd7849e-06f3-4487-83dd-3010c94592f9"],
Cell[45682, 1373, 155, 3, 33, "Text",ExpressionUUID->"2078a35c-37eb-4060-8a55-f3832908aaef"],
Cell[CellGroupData[{
Cell[45862, 1380, 356, 8, 29, "Input",ExpressionUUID->"e0aeba3e-1aa7-4ff0-acf7-b2491a99a257"],
Cell[46221, 1390, 178, 2, 33, "Output",ExpressionUUID->"e85e77d7-9c94-4497-a509-a2b0744836a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46436, 1397, 409, 9, 29, "Input",ExpressionUUID->"533b9646-67d0-4c95-8733-c6a84a0e3568"],
Cell[46848, 1408, 178, 2, 33, "Output",ExpressionUUID->"a0fae245-3b7c-4978-bcd0-457b4fe8e4cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47063, 1415, 303, 7, 29, "Input",ExpressionUUID->"11589850-8dc9-4b7e-b32e-90f8d896e215"],
Cell[47369, 1424, 178, 2, 33, "Output",ExpressionUUID->"83ab142f-53f8-491a-9238-760fe58c9734"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47584, 1431, 354, 8, 29, "Input",ExpressionUUID->"aa7bcdb3-1529-4c23-97f0-d7c5cfbb4218"],
Cell[47941, 1441, 174, 2, 33, "Output",ExpressionUUID->"efc73a41-a6f8-4c53-b1dd-b332da206b70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48152, 1448, 307, 7, 29, "Input",ExpressionUUID->"e91b090b-c8cc-4ff6-ad7a-0f4dd4a5e6e0"],
Cell[48462, 1457, 175, 2, 33, "Output",ExpressionUUID->"04820a1b-8ff5-458b-b423-54f732b18bfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48674, 1464, 307, 7, 29, "Input",ExpressionUUID->"0c7d97a5-5266-43e4-a812-2a3ceb8c201b"],
Cell[48984, 1473, 176, 2, 33, "Output",ExpressionUUID->"460136b2-a37e-4a77-bdba-55c120ed9f85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49197, 1480, 305, 7, 29, "Input",ExpressionUUID->"6b6a010a-acfc-464e-a7ee-f9aae8adcfdf"],
Cell[49505, 1489, 178, 2, 33, "Output",ExpressionUUID->"98dc8c9f-0e7b-4d39-ad00-842514ef1f59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49720, 1496, 302, 7, 29, "Input",ExpressionUUID->"9fe15c04-fa69-4b1f-b6f6-5101ae7e9f33"],
Cell[50025, 1505, 152, 2, 52, "Output",ExpressionUUID->"082a3cf0-5dd9-4c31-a94b-e4ac1de80a37"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_8.9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     70317,       2038]
NotebookOptionsPosition[     62528,       1926]
NotebookOutlinePosition[     62931,       1942]
CellTagsIndexPosition[     62888,       1939]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 8.9", "Title",
 CellChangeTimes->{{3.950850588660741*^9, 
  3.950850590948895*^9}},ExpressionUUID->"00c45499-cd23-451e-97d7-\
1a6c47abccc5"],

Cell[CellGroupData[{

Cell["Include Definitions 6.17, 8.6", "Chapter",
 CellChangeTimes->{{3.950850593828806*^9, 3.950850596044619*^9}, {
  3.950850627212384*^9, 3.950850628636341*^9}, {3.9508510319477262`*^9, 
  3.9508510357706203`*^9}},ExpressionUUID->"53fd963c-e7c5-4719-92b9-\
d15e144c953f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.17.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_8.6.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.950239431337816*^9, 3.950239431865471*^9}, {
  3.9508510422283154`*^9, 3.9508510472515907`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5d4bdec2-3870-43bf-8764-88afb01a2aa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["T-norms of polynomials $P_{CC}^f$", "Chapter",
 CellChangeTimes->{{3.950856291562051*^9, 
  3.9508563156183357`*^9}},ExpressionUUID->"23652c81-910b-4250-b6c3-\
bd51d838941e"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.950856323875292*^9, 
  3.950856329370131*^9}},ExpressionUUID->"b3a06309-9fb9-467b-8694-\
6c2b434bfaf4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "142", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "14", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "142"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "142"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "14"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "14"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.922334241632016*^9, 3.9223343386598253`*^9}, 
   3.922334376546233*^9, {3.9225005136644373`*^9, 3.922500525823695*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"216b3d50-1866-45ed-8525-d37748ec4db7"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.95085634532164*^9, 
  3.950856376657516*^9}},ExpressionUUID->"e3bd3e16-a0a1-45a7-adaf-\
32b6f1c3263c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920085353232161*^9, 3.920085367678865*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0959ac2c-469f-447b-817f-2c2f3fba2e9e"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.9508564393606853`*^9, 
  3.950856441456873*^9}},ExpressionUUID->"1fc60c4a-360a-47ee-9bc4-\
4304b347d352"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"Pp1CC", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePp1CC", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"Pp1CC", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPp1CC", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9508564429381857`*^9, 3.95085651864928*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5af51c02-310f-4193-8401-7db4c368f29d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"Pp2CC", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePp2CC", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"Pp2CC", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPp2CC", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9508564429381857`*^9, 3.95085651864928*^9}, {
  3.9508574398042183`*^9, 3.950857446530861*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f39f32d8-9cc1-4ed4-979e-6a25d67e7741"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"Pq1CC", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePq1CC", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"Pq1CC", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPq1CC", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9508564429381857`*^9, 3.95085651864928*^9}, {
  3.9508583363338203`*^9, 3.950858344877037*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"49578602-9ce7-44f0-a40b-6e40d0fd8981"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"Pq2CC", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRePq2CC", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"Pq2CC", "[", 
     RowBox[{
      RowBox[{"phiab", "[", 
       RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPq2CC", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9508564429381857`*^9, 3.95085651864928*^9}, {
  3.9508583363338203`*^9, 3.950858344877037*^9}, {3.9508583849651957`*^9, 
  3.950858396836462*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"54eae5b2-02af-4fb2-9458-0fc4a466398a"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.950857383203307*^9, 
  3.950857384667035*^9}},ExpressionUUID->"79ec0327-8665-4013-8e92-\
191a491b1a83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePp1CC", "+", "nTImPp1CC"}], "<=", 
  RowBox[{"10", "^", "3"}]}]], "Input",
 CellChangeTimes->{{3.95085739450697*^9, 3.950857412130889*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1153679f-ea0e-4549-addb-a96047b54a3d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.950857401858439*^9, 3.9508574130081778`*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"ad48e111-294b-4edb-96a7-bf6f140d50fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePp1CC", "+", "nTImPp1CC"}], "<=", 
  RowBox[{"10", "^", "3"}]}]], "Input",
 CellChangeTimes->{{3.950858308964954*^9, 3.950858322603957*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ab9a85bb-19fe-483a-8987-c880de7baf02"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.95085830997733*^9, 3.95085832318011*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"403045f5-ff94-49cf-af14-23f699b23a6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePq1CC", "+", "nTImPq1CC"}], "<=", 
  RowBox[{"10", "^", "4"}]}]], "Input",
 CellChangeTimes->{{3.95085990370717*^9, 3.950859925130218*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"5c4983c2-9777-493a-bf13-f8f54065cb2f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.950859906769635*^9, 3.950859925764584*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"416d7e8c-7d85-4c82-9cf0-3cd46eba9538"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nTRePq2CC", "+", "nTImPq2CC"}], "<=", 
  RowBox[{"10", "^", "4"}]}]], "Input",
 CellChangeTimes->{{3.95085990370717*^9, 3.950859937378399*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"f9250972-b4ab-49fa-ba5b-426e803d5f96"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9508599379249372`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"04bf2346-47d1-4866-816e-2adbdda09298"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Estimates for polynomials $P_R^f$", "Chapter",
 CellChangeTimes->{{3.95086005437*^9, 
  3.950860081585491*^9}},ExpressionUUID->"528233c0-ec7b-4761-bc8d-\
793946e90ec4"],

Cell["Definition of coefficients of equation", "Text",
 CellChangeTimes->{{3.950860160201771*^9, 3.950860163321136*^9}, {
  3.9508602074565773`*^9, 
  3.950860208664041*^9}},ExpressionUUID->"e1adc921-29b0-437f-9780-\
28de16e94a80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "I", " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}]}], "-", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", 
        RowBox[{"I", "/", "a"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "I", " ", "a"}]}], ")"}]}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], "-", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7789089685533047`*^9, 3.778909081195874*^9}, {
  3.778909749283183*^9, 3.7789097513610487`*^9}, {3.778990963402431*^9, 
  3.7789909662882547`*^9}, {3.794645681273116*^9, 3.794645870188346*^9}, {
  3.794646443833097*^9, 3.794646449298574*^9}, {3.810957993736436*^9, 
  3.810958020277893*^9}, {3.8109584546544237`*^9, 3.8109585157957907`*^9}, {
  3.810958963372946*^9, 3.810958968100679*^9}, {3.88605755488253*^9, 
  3.886057557126227*^9}, {3.9508602193214273`*^9, 3.950860221001093*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c78613c5-8b0e-4e3c-9e13-5714705cc84b"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.950860088113377*^9, 
  3.950860092521102*^9}},ExpressionUUID->"9e4fbb01-43ec-42e0-80c6-\
d1cfb2a79223"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1h", "=", 
   RowBox[{"GenerateC", "[", "245", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1l", "=", 
   RowBox[{"GenerateC", "[", "145", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "18", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"xi1h", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "245"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "245"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi1l", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "145"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "145"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "18"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "18"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1h", "=", 
   RowBox[{"GenerateL", "[", "xi1h", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1l", "=", 
   RowBox[{"GenerateL", "[", "xi1l", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1h", "=", 
   RowBox[{"C1h", ".", "L1h"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1l", "=", 
   RowBox[{"C1l", ".", "L1l"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920082804961459*^9, 3.920082845591275*^9}, {
  3.9200829099475193`*^9, 3.920082912996779*^9}, {3.920082951438705*^9, 
  3.920083045934989*^9}, {3.921811743624715*^9, 3.921811752454831*^9}, {
  3.923977490260693*^9, 3.923977497026964*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"7ac24a9e-7860-444d-ab51-092d0c2f2c44"],

Cell["Define $P_R^{f_1}$", "Text",
 CellChangeTimes->{{3.950860309456818*^9, 
  3.950860341616274*^9}},ExpressionUUID->"73df017d-d2b7-45e6-a83a-\
8fdaeec29797"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1tw", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Pp1CC", "[", 
     RowBox[{"y", ",", "a"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
      RowBox[{"PdR", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p1tw", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"p0", "[", 
       RowBox[{"y", ",", 
        RowBox[{"astar", "+", "a"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PRf1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}], 
    RowBox[{"f1", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.921204188332008*^9, 3.9212043301552153`*^9}, {
  3.921811099214517*^9, 3.921811198513479*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9d9167ff-243e-41ab-b889-af19f94605c8"],

Cell["Compute T-norm", "Text",
 CellChangeTimes->{{3.9508604130000963`*^9, 
  3.9508604153193893`*^9}},ExpressionUUID->"c348cf8a-df6b-4426-bebe-\
c3b5beae23e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTRePRf1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPRf1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "9"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{"Re", "[", 
      RowBox[{"PRf1", "[", 
       RowBox[{
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"j", "/", "10"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "x1"}], "]"}], 
        ",", 
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nTRePRf1", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"p", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{"Im", "[", 
      RowBox[{"PRf1", "[", 
       RowBox[{
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"j", "/", "10"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "x1"}], "]"}], 
        ",", 
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nTImPRf1", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"p", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], "]"}]}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.920343364656143*^9, 3.920343385685749*^9}, {
  3.92103010459982*^9, 3.921030104690339*^9}, {3.921204382890307*^9, 
  3.9212043833809433`*^9}, {3.9218114496814613`*^9, 3.921811449757235*^9}, {
  3.950860440752927*^9, 3.950860480286591*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b3282d69-0a57-46dc-9b20-94c456377de0"],

Cell["Compute minimum of denominator", "Text",
 CellChangeTimes->{{3.950941537169386*^9, 
  3.950941544262886*^9}},ExpressionUUID->"20101725-6973-43aa-830e-\
0cded59d3e8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "1", ",", "0", ",", "xi1l", ",", "xi2", ",", "L1l", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "1", ",", "xi1l", ",", "xi2", ",", "L1l", ",", "L2"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d1q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd1q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d2q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd2q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921909179469029*^9, 3.921909182400023*^9}, {
   3.950941576567781*^9, 3.950941577006124*^9}, 
   3.950942014840869*^9},ExpressionUUID->"ae7d7ca3-6394-4943-9526-\
6e5f7231a23d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"d1q", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], 
     RowBox[{"NormTLag", "[", 
      RowBox[{"d2q", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], 
      "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9204296263784657`*^9, 3.920429684398726*^9}, 
   3.9204303149430723`*^9, {3.920430885927865*^9, 3.9204308871058617`*^9}, {
   3.9509420588441477`*^9, 3.9509420665636997`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"cdddcb60-c4b7-4109-bfad-dd7cf8984eb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "9"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"Min", "[", 
      RowBox[{"Eval", "[", 
       RowBox[{"q", ",", 
        RowBox[{"j", "/", "10"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "M1", ",", 
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9509431803808126`*^9, 3.950943203732389*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"92a9aacb-053e-44cd-9959-967f46e12350"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.950943386282531*^9, 
  3.9509433912025023`*^9}},ExpressionUUID->"ed98b037-ed18-438e-811a-\
d2cf4265c1f8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nTRePRf1", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "<=", 
  RowBox[{"2", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "7"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nTImPRf1", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "<=", 
  RowBox[{"2", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "7"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.950943735513576*^9, 3.950943735869864*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"4a19c634-93ce-4ff9-b5ab-8d3dfde6542f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9509436825111856`*^9, 3.950943754380767*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"508cbcae-bf6f-463b-9260-6b1d990f7635"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9509436825111856`*^9, 3.950943754381146*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"969e839d-709a-4de2-8b86-4f327257d817"]
}, Open  ]],

Cell["Define $P_R^{f_2}$", "Text",
 CellChangeTimes->{{3.950860309456818*^9, 3.950860341616274*^9}, {
  3.950943488730466*^9, 
  3.950943488795763*^9}},ExpressionUUID->"bac3f81f-405d-423d-8cd3-\
a067b362c7a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p2tw", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Pp2CC", "[", 
     RowBox[{"y", ",", "a"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
      RowBox[{"PdR", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], 
    RowBox[{"p2tw", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PRf2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}], 
    RowBox[{"f2", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.921204188332008*^9, 3.9212043301552153`*^9}, {
   3.921811099214517*^9, 3.921811198513479*^9}, 3.950943519385622*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"1f7fb464-763e-45a1-970e-824198158147"],

Cell["Compute T-norm", "Text",
 CellChangeTimes->{{3.9508604130000963`*^9, 
  3.9508604153193893`*^9}},ExpressionUUID->"bd3f9aa8-3ad4-4828-a067-\
4552a7c0cc62"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTRePRf2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPRf2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "9"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{"Re", "[", 
      RowBox[{"PRf2", "[", 
       RowBox[{
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"j", "/", "10"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "x1"}], "]"}], 
        ",", 
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nTRePRf2", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"p", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{"Im", "[", 
      RowBox[{"PRf2", "[", 
       RowBox[{
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"j", "/", "10"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "x1"}], "]"}], 
        ",", 
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nTImPRf2", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"p", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], "]"}]}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.920343364656143*^9, 3.920343385685749*^9}, {
  3.92103010459982*^9, 3.921030104690339*^9}, {3.921204382890307*^9, 
  3.9212043833809433`*^9}, {3.9218114496814613`*^9, 3.921811449757235*^9}, {
  3.950860440752927*^9, 3.950860480286591*^9}, {3.950943559203291*^9, 
  3.950943575666534*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"c04398b2-65e9-4fe0-b947-e0ae791e0120"],

Cell["Compute minimum of denominator", "Text",
 CellChangeTimes->{{3.950941537169386*^9, 
  3.950941544262886*^9}},ExpressionUUID->"9a4b1788-acbb-4c28-b424-\
a12331c92b00"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "1", ",", "0", ",", "xi1l", ",", "xi2", ",", "L1l", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "1", ",", "xi1l", ",", "xi2", ",", "L1l", ",", "L2"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d1q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd1q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d2q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd2q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921909179469029*^9, 3.921909182400023*^9}, {
   3.950941576567781*^9, 3.950941577006124*^9}, 3.950942014840869*^9, 
   3.950943606695723*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"d62d9d5a-7898-4be7-8b4c-29f03eb26af1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"d1q", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], 
     RowBox[{"NormTLag", "[", 
      RowBox[{"d2q", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], 
      "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9204296263784657`*^9, 3.920429684398726*^9}, 
   3.9204303149430723`*^9, {3.920430885927865*^9, 3.9204308871058617`*^9}, {
   3.9509420588441477`*^9, 3.9509420665636997`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"3f29c31e-c04f-4718-a9d7-da5ad56e4ce7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "9"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"Min", "[", 
      RowBox[{"Eval", "[", 
       RowBox[{"q", ",", 
        RowBox[{"j", "/", "10"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "M1", ",", 
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9509431803808126`*^9, 3.950943203732389*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"7ac37406-bdfb-4fc9-97a2-466bdb686eb0"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.950943386282531*^9, 
  3.9509433912025023`*^9}},ExpressionUUID->"a950be45-5c85-4be4-bf82-\
f5f6c9f9b7e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nTRePRf2", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "<=", 
  RowBox[{"2", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "7"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nTImPRf2", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "<=", 
  RowBox[{"5", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "7"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.921203236328615*^9, 3.9212032573352327`*^9}, {
  3.921637328971059*^9, 3.921637338878149*^9}, {3.921912125771585*^9, 
  3.921912126063097*^9}, {3.921912159735717*^9, 3.921912160569416*^9}, {
  3.950943627650135*^9, 3.950943627721493*^9}, {3.950943700817378*^9, 
  3.9509437227206697`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"6455b132-c9ed-4d00-9361-2a8b4c520c44"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.951186650116232*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"596f797e-b3aa-4484-90c1-aa5b5ce0d063"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9511866501280823`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"c0263d08-aece-489b-9e2c-9576edb1e43e"]
}, Open  ]],

Cell["Define $P_R^{g_1}$", "Text",
 CellChangeTimes->{{3.950860309456818*^9, 3.950860341616274*^9}, {
  3.9509438593660717`*^9, 
  3.950943859422159*^9}},ExpressionUUID->"88a02863-af95-46c6-879a-\
e88e39c2f98e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q1tw", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Pq1CC", "[", 
     RowBox[{"y", ",", "a"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
      RowBox[{"PdR", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1tw", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{"q0", "[", 
       RowBox[{"y", ",", 
        RowBox[{"astar", "+", "a"}]}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"fstar", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "]"}], "^", "2"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PRg1", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}]}], "]"}], "^", "2"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}], "*", 
    RowBox[{"g1", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.921204188332008*^9, 3.9212043301552153`*^9}, {
   3.921811099214517*^9, 3.921811198513479*^9}, 3.9509438762988577`*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"fc8472f5-3e55-4467-981d-86813fd14be9"],

Cell["Compute T-norm", "Text",
 CellChangeTimes->{{3.9508604130000963`*^9, 
  3.9508604153193893`*^9}},ExpressionUUID->"84f4828e-9213-459a-9a9d-\
dbb04312589e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTRePRg1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPRg1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "9"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{"Re", "[", 
      RowBox[{"PRg1", "[", 
       RowBox[{
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"j", "/", "10"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "x1"}], "]"}], 
        ",", 
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nTRePRg1", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"p", ",", "xi1h", ",", "xi2", ",", "T1h", ",", "T2"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{"Im", "[", 
      RowBox[{"PRg1", "[", 
       RowBox[{
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"j", "/", "10"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "x1"}], "]"}], 
        ",", 
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nTImPRg1", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"p", ",", "xi1h", ",", "xi2", ",", "T1h", ",", "T2"}], "]"}]}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.920343364656143*^9, 3.920343385685749*^9}, {
  3.92103010459982*^9, 3.921030104690339*^9}, {3.921204382890307*^9, 
  3.9212043833809433`*^9}, {3.9218114496814613`*^9, 3.921811449757235*^9}, {
  3.950860440752927*^9, 3.950860480286591*^9}, {3.95094390323063*^9, 
  3.950943937006078*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"2e5a908c-dde8-4192-b9e7-a28e885d29de"],

Cell["Compute minimum of denominator", "Text",
 CellChangeTimes->{{3.950941537169386*^9, 
  3.950941544262886*^9}},ExpressionUUID->"2dd962d7-d074-4e45-b442-\
b54a88638f4f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}]}], "]"}], "^", "2"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "1", ",", "0", ",", "xi1l", ",", "xi2", ",", "L1l", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "1", ",", "xi1l", ",", "xi2", ",", "L1l", ",", "L2"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d1q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd1q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d2q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd2q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921909179469029*^9, 3.921909182400023*^9}, {
   3.950941576567781*^9, 3.950941577006124*^9}, 3.950942014840869*^9, 
   3.9509439744176064`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"84350237-7e83-44a6-a8e4-8a56860bf307"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"d1q", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], 
     RowBox[{"NormTLag", "[", 
      RowBox[{"d2q", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], 
      "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9204296263784657`*^9, 3.920429684398726*^9}, 
   3.9204303149430723`*^9, {3.920430885927865*^9, 3.9204308871058617`*^9}, {
   3.9509420588441477`*^9, 3.9509420665636997`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"6b4b8e7b-9c88-4d7a-ac05-b1d65ee05fbd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "9"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"Min", "[", 
      RowBox[{"Eval", "[", 
       RowBox[{"q", ",", 
        RowBox[{"j", "/", "10"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "M1", ",", 
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9509431803808126`*^9, 3.950943203732389*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"2424d0d8-31e9-4e3b-802f-cb9b6ae7da4c"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.950943386282531*^9, 
  3.9509433912025023`*^9}},ExpressionUUID->"ba820f2c-6f47-4471-b963-\
550f1041fe65"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nTRePRg1", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "6"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nTImPRg1", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "<=", 
  RowBox[{"5", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "7"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.950943735513576*^9, 3.950943735869864*^9}, {
  3.9509440035578423`*^9, 3.950944005181473*^9}, {3.951286274814456*^9, 
  3.951286285996743*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"bb0f38e7-42be-403d-be12-46962f5ac9ae"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.951217536887084*^9, 3.951286286778385*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"24a0b137-bdff-404b-9e89-e83ebbec55f6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.951217536887084*^9, 3.951286286778799*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"8052fe06-c537-437f-a5f3-1b981d89dbf6"]
}, Open  ]],

Cell["Define $P_R^{g_2}$", "Text",
 CellChangeTimes->{{3.950860309456818*^9, 3.950860341616274*^9}, {
  3.9509438593660717`*^9, 3.950943859422159*^9}, {3.950944072068803*^9, 
  3.9509440721328278`*^9}},ExpressionUUID->"e6f989f7-b793-481c-a971-\
4de406ebebe2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q2tw", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Pq2CC", "[", 
     RowBox[{"y", ",", "a"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
      RowBox[{"PdR", "[", 
       RowBox[{"y", ",", "a"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q2tw", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"fstar", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "^", "2"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PRg2", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}]}], "]"}], "^", "4"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}], "*", 
    RowBox[{"g2", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.921204188332008*^9, 3.9212043301552153`*^9}, {
   3.921811099214517*^9, 3.921811198513479*^9}, 3.9509438762988577`*^9, 
   3.950944096041314*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"38a8aa92-fd6f-4090-82ea-f3f5d269819c"],

Cell["Compute T-norm", "Text",
 CellChangeTimes->{{3.9508604130000963`*^9, 
  3.9508604153193893`*^9}},ExpressionUUID->"5a616237-8afc-4403-8004-\
4c5f946a79b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTRePRg2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTImPRg2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "9"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{"Re", "[", 
      RowBox[{"PRg2", "[", 
       RowBox[{
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"j", "/", "10"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "x1"}], "]"}], 
        ",", 
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nTRePRg2", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"p", ",", "xi1h", ",", "xi2", ",", "T1h", ",", "T2"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{"Im", "[", 
      RowBox[{"PRg2", "[", 
       RowBox[{
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"j", "/", "10"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "x1"}], "]"}], 
        ",", 
        RowBox[{"phiab", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nTImPRg2", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"p", ",", "xi1h", ",", "xi2", ",", "T1h", ",", "T2"}], "]"}]}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.920343364656143*^9, 3.920343385685749*^9}, {
  3.92103010459982*^9, 3.921030104690339*^9}, {3.921204382890307*^9, 
  3.9212043833809433`*^9}, {3.9218114496814613`*^9, 3.921811449757235*^9}, {
  3.950860440752927*^9, 3.950860480286591*^9}, {3.95094390323063*^9, 
  3.950943937006078*^9}, {3.950944136125167*^9, 3.950944146404871*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"bafcf69c-6a50-48be-ba3b-1750d3682170"],

Cell["Compute minimum of denominator", "Text",
 CellChangeTimes->{{3.950941537169386*^9, 
  3.950941544262886*^9}},ExpressionUUID->"03ef22db-f334-4b22-ae94-\
ff21ebcd9b1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}]}], "]"}], "^", "4"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "1", ",", "0", ",", "xi1l", ",", "xi2", ",", "L1l", ",", "L2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "1", ",", "xi1l", ",", "xi2", ",", "L1l", ",", "L2"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d1q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd1q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d2q", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd2q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921909179469029*^9, 3.921909182400023*^9}, {
   3.950941576567781*^9, 3.950941577006124*^9}, 3.950942014840869*^9, 
   3.9509439744176064`*^9, 3.950944191422538*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"8246eaec-48cd-4747-9e91-9992de9fb7f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", 
     RowBox[{"NormTLag", "[", 
      RowBox[{"d1q", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], 
     RowBox[{"NormTLag", "[", 
      RowBox[{"d2q", ",", "xi1l", ",", "xi2", ",", "T1l", ",", "T2"}], 
      "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9204296263784657`*^9, 3.920429684398726*^9}, 
   3.9204303149430723`*^9, {3.920430885927865*^9, 3.9204308871058617`*^9}, {
   3.9509420588441477`*^9, 3.9509420665636997`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"7af4cd94-30c0-4492-a68d-a1fb395b063c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "9"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"Min", "[", 
      RowBox[{"Eval", "[", 
       RowBox[{"q", ",", 
        RowBox[{"j", "/", "10"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], "/", "10"}], ",", "M1", ",", 
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9509431803808126`*^9, 3.950943203732389*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"a73461c2-0d04-4d85-a473-d012b4315fe6"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.950943386282531*^9, 
  3.9509433912025023`*^9}},ExpressionUUID->"767ff3e1-095c-4125-87f7-\
616a5b5a03d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nTRePRg2", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "<=", 
  RowBox[{"8", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "7"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nTImPRg2", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "6"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.950943735513576*^9, 3.950943735869864*^9}, {
  3.9509440035578423`*^9, 3.950944005181473*^9}, {3.9509442370042048`*^9, 
  3.950944238051516*^9}, {3.95128629967776*^9, 3.9512863062683487`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"4a017dd7-89da-4e76-8856-b82277a8e0de"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.951244165819192*^9, 3.9512863071934843`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"2e3dba54-537d-4611-904f-0de22ec5ab54"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.951244165819192*^9, 3.951286307193935*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"64189695-5566-400a-a8c2-4b3ec33f8d59"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{835.5, 683.25},
WindowMargins->{{Automatic, -968.25}, {Automatic, 81.75}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"55701a2c-7591-4378-b660-14464343b8ae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 152, 3, 96, "Title",ExpressionUUID->"00c45499-cd23-451e-97d7-1a6c47abccc5"],
Cell[CellGroupData[{
Cell[753, 29, 273, 4, 67, "Chapter",ExpressionUUID->"53fd963c-e7c5-4719-92b9-d15e144c953f"],
Cell[1029, 35, 645, 15, 69, "Input",ExpressionUUID->"5d4bdec2-3870-43bf-8764-88afb01a2aa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1711, 55, 180, 3, 67, "Chapter",ExpressionUUID->"23652c81-910b-4250-b6c3-bd51d838941e"],
Cell[1894, 60, 175, 3, 33, "Text",ExpressionUUID->"b3a06309-9fb9-467b-8694-6c2b434bfaf4"],
Cell[2072, 65, 1442, 43, 169, "Input",ExpressionUUID->"216b3d50-1866-45ed-8525-d37748ec4db7"],
Cell[3517, 110, 155, 3, 33, "Text",ExpressionUUID->"e3bd3e16-a0a1-45a7-adaf-32b6f1c3263c"],
Cell[3675, 115, 486, 14, 29, "Input",ExpressionUUID->"0959ac2c-469f-447b-817f-2c2f3fba2e9e"],
Cell[4164, 131, 159, 3, 33, "Text",ExpressionUUID->"1fc60c4a-360a-47ee-9bc4-4304b347d352"],
Cell[4326, 136, 1641, 50, 89, "Input",ExpressionUUID->"5af51c02-310f-4193-8401-7db4c368f29d"],
Cell[5970, 188, 1692, 51, 89, "Input",ExpressionUUID->"f39f32d8-9cc1-4ed4-979e-6a25d67e7741"],
Cell[7665, 241, 1692, 51, 89, "Input",ExpressionUUID->"49578602-9ce7-44f0-a40b-6e40d0fd8981"],
Cell[9360, 294, 1743, 52, 89, "Input",ExpressionUUID->"54eae5b2-02af-4fb2-9458-0fc4a466398a"],
Cell[11106, 348, 155, 3, 33, "Text",ExpressionUUID->"79ec0327-8665-4013-8e92-191a491b1a83"],
Cell[CellGroupData[{
Cell[11286, 355, 257, 5, 29, "Input",ExpressionUUID->"1153679f-ea0e-4549-addb-a96047b54a3d"],
Cell[11546, 362, 178, 2, 33, "Output",ExpressionUUID->"ad48e111-294b-4edb-96a7-bf6f140d50fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11761, 369, 258, 5, 29, "Input",ExpressionUUID->"ab9a85bb-19fe-483a-8987-c880de7baf02"],
Cell[12022, 376, 174, 2, 33, "Output",ExpressionUUID->"403045f5-ff94-49cf-af14-23f699b23a6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12233, 383, 257, 5, 29, "Input",ExpressionUUID->"5c4983c2-9777-493a-bf13-f8f54065cb2f"],
Cell[12493, 390, 176, 2, 33, "Output",ExpressionUUID->"416d7e8c-7d85-4c82-9cf0-3cd46eba9538"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12706, 397, 257, 5, 29, "Input",ExpressionUUID->"f9250972-b4ab-49fa-ba5b-426e803d5f96"],
Cell[12966, 404, 154, 2, 33, "Output",ExpressionUUID->"04bf2346-47d1-4866-816e-2adbdda09298"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13169, 412, 174, 3, 67, "Chapter",ExpressionUUID->"528233c0-ec7b-4761-bc8d-793946e90ec4"],
Cell[13346, 417, 231, 4, 33, "Text",ExpressionUUID->"e1adc921-29b0-437f-9780-28de16e94a80"],
Cell[13580, 423, 2257, 67, 73, "Input",ExpressionUUID->"c78613c5-8b0e-4e3c-9e13-5714705cc84b"],
Cell[15840, 492, 175, 3, 33, "Text",ExpressionUUID->"9e4fbb01-43ec-42e0-80c6-d1cfb2a79223"],
Cell[16018, 497, 2170, 65, 249, "Input",ExpressionUUID->"7ac24a9e-7860-444d-ab51-092d0c2f2c44"],
Cell[18191, 564, 160, 3, 33, "Text",ExpressionUUID->"73df017d-d2b7-45e6-a83a-8fdaeec29797"],
Cell[18354, 569, 1453, 48, 71, "Input",ExpressionUUID->"9d9167ff-243e-41ab-b889-af19f94605c8"],
Cell[19810, 619, 160, 3, 33, "Text",ExpressionUUID->"c348cf8a-df6b-4426-bebe-c3b5beae23e6"],
Cell[19973, 624, 2929, 85, 169, "Input",ExpressionUUID->"b3282d69-0a57-46dc-9b20-94c456377de0"],
Cell[22905, 711, 172, 3, 33, "Text",ExpressionUUID->"20101725-6973-43aa-830e-0cded59d3e8c"],
Cell[23080, 716, 1984, 63, 109, "Input",ExpressionUUID->"ae7d7ca3-6394-4943-9526-6e5f7231a23d"],
Cell[25067, 781, 848, 21, 53, "Input",ExpressionUUID->"cdddcb60-c4b7-4109-bfad-dd7cf8984eb2"],
Cell[25918, 804, 1158, 34, 89, "Input",ExpressionUUID->"92a9aacb-053e-44cd-9959-967f46e12350"],
Cell[27079, 840, 156, 3, 33, "Text",ExpressionUUID->"ed98b037-ed18-438e-811a-d2cf4265c1f8"],
Cell[CellGroupData[{
Cell[27260, 847, 1164, 36, 49, "Input",ExpressionUUID->"4a19c634-93ce-4ff9-b5ab-8d3dfde6542f"],
Cell[28427, 885, 176, 2, 33, "Output",ExpressionUUID->"508cbcae-bf6f-463b-9260-6b1d990f7635"],
Cell[28606, 889, 176, 2, 33, "Output",ExpressionUUID->"969e839d-709a-4de2-8b86-4f327257d817"]
}, Open  ]],
Cell[28797, 894, 209, 4, 33, "Text",ExpressionUUID->"bac3f81f-405d-423d-8cd3-a067b362c7a0"],
Cell[29009, 900, 1268, 40, 71, "Input",ExpressionUUID->"1f7fb464-763e-45a1-970e-824198158147"],
Cell[30280, 942, 160, 3, 33, "Text",ExpressionUUID->"bd3f9aa8-3ad4-4828-a067-4552a7c0cc62"],
Cell[30443, 947, 2978, 86, 169, "Input",ExpressionUUID->"c04398b2-65e9-4fe0-b947-e0ae791e0120"],
Cell[33424, 1035, 172, 3, 33, "Text",ExpressionUUID->"9a4b1788-acbb-4c28-b424-a12331c92b00"],
Cell[33599, 1040, 1972, 61, 109, "Input",ExpressionUUID->"d62d9d5a-7898-4be7-8b4c-29f03eb26af1"],
Cell[35574, 1103, 848, 21, 53, "Input",ExpressionUUID->"3f29c31e-c04f-4718-a9d7-da5ad56e4ce7"],
Cell[36425, 1126, 1158, 34, 89, "Input",ExpressionUUID->"7ac37406-bdfb-4fc9-97a2-466bdb686eb0"],
Cell[37586, 1162, 156, 3, 33, "Text",ExpressionUUID->"a950be45-5c85-4be4-bf82-f5f6c9f9b7e0"],
Cell[CellGroupData[{
Cell[37767, 1169, 1410, 40, 49, "Input",ExpressionUUID->"6455b132-c9ed-4d00-9361-2a8b4c520c44"],
Cell[39180, 1211, 152, 2, 33, "Output",ExpressionUUID->"596f797e-b3aa-4484-90c1-aa5b5ce0d063"],
Cell[39335, 1215, 154, 2, 33, "Output",ExpressionUUID->"c0263d08-aece-489b-9e2c-9576edb1e43e"]
}, Open  ]],
Cell[39504, 1220, 211, 4, 33, "Text",ExpressionUUID->"88a02863-af95-46c6-879a-e88e39c2f98e"],
Cell[39718, 1226, 2001, 65, 75, "Input",ExpressionUUID->"fc8472f5-3e55-4467-981d-86813fd14be9"],
Cell[41722, 1293, 160, 3, 33, "Text",ExpressionUUID->"84f4828e-9213-459a-9a9d-dbb04312589e"],
Cell[41885, 1298, 2977, 86, 169, "Input",ExpressionUUID->"2e5a908c-dde8-4192-b9e7-a28e885d29de"],
Cell[44865, 1386, 172, 3, 33, "Text",ExpressionUUID->"2dd962d7-d074-4e45-b442-b54a88638f4f"],
Cell[45040, 1391, 2177, 68, 111, "Input",ExpressionUUID->"84350237-7e83-44a6-a8e4-8a56860bf307"],
Cell[47220, 1461, 848, 21, 53, "Input",ExpressionUUID->"6b4b8e7b-9c88-4d7a-ac05-b1d65ee05fbd"],
Cell[48071, 1484, 1158, 34, 89, "Input",ExpressionUUID->"2424d0d8-31e9-4e3b-802f-cb9b6ae7da4c"],
Cell[49232, 1520, 156, 3, 33, "Text",ExpressionUUID->"ba820f2c-6f47-4471-b963-550f1041fe65"],
Cell[CellGroupData[{
Cell[49413, 1527, 1238, 37, 49, "Input",ExpressionUUID->"bb0f38e7-42be-403d-be12-46962f5ac9ae"],
Cell[50654, 1566, 174, 2, 33, "Output",ExpressionUUID->"24a0b137-bdff-404b-9e89-e83ebbec55f6"],
Cell[50831, 1570, 174, 2, 52, "Output",ExpressionUUID->"8052fe06-c537-437f-a5f3-1b981d89dbf6"]
}, Open  ]],
Cell[51020, 1575, 259, 4, 33, "Text",ExpressionUUID->"e6f989f7-b793-481c-a971-4de406ebebe2"],
Cell[51282, 1581, 1828, 60, 73, "Input",ExpressionUUID->"38a8aa92-fd6f-4090-82ea-f3f5d269819c"],
Cell[53113, 1643, 160, 3, 33, "Text",ExpressionUUID->"5a616237-8afc-4403-8004-4c5f946a79b2"],
Cell[53276, 1648, 3023, 86, 169, "Input",ExpressionUUID->"bafcf69c-6a50-48be-ba3b-1750d3682170"],
Cell[56302, 1736, 172, 3, 33, "Text",ExpressionUUID->"03ef22db-f334-4b22-ae94-ff21ebcd9b1c"],
Cell[56477, 1741, 2172, 67, 111, "Input",ExpressionUUID->"8246eaec-48cd-4747-9e91-9992de9fb7f2"],
Cell[58652, 1810, 848, 21, 53, "Input",ExpressionUUID->"7af4cd94-30c0-4492-a68d-a1fb395b063c"],
Cell[59503, 1833, 1158, 34, 89, "Input",ExpressionUUID->"a73461c2-0d04-4d85-a473-d012b4315fe6"],
Cell[60664, 1869, 156, 3, 33, "Text",ExpressionUUID->"767ff3e1-095c-4125-87f7-616a5b5a03d9"],
Cell[CellGroupData[{
Cell[60845, 1876, 1287, 37, 49, "Input",ExpressionUUID->"4a017dd7-89da-4e76-8856-b82277a8e0de"],
Cell[62135, 1915, 176, 2, 33, "Output",ExpressionUUID->"2e3dba54-537d-4611-904f-0de22ec5ab54"],
Cell[62314, 1919, 174, 2, 52, "Output",ExpressionUUID->"64189695-5566-400a-a8c2-4b3ec33f8d59"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.10.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     16461,        500]
NotebookOptionsPosition[     14157,        457]
NotebookOutlinePosition[     14558,        473]
CellTagsIndexPosition[     14515,        470]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.10", "Title",
 CellChangeTimes->{{3.951978541613755*^9, 
  3.951978545069621*^9}},ExpressionUUID->"a6b24277-1009-4d53-a7ec-\
7a9d2d9390d0"],

Cell[CellGroupData[{

Cell["Include Definition 6.1, 9.9", "Chapter",
 CellChangeTimes->{{3.951978579282425*^9, 3.9519785827437487`*^9}, {
  3.951978938021841*^9, 
  3.95197893995711*^9}},ExpressionUUID->"2da4bde1-01d2-4fad-acf5-\
dddf9aac4caf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.1.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.9.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.951978633295866*^9, 3.951978636863894*^9}, {
  3.951978955366373*^9, 3.9519789593889723`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"45f89b8b-ae89-4365-ad1c-e9b820ca3bdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials $P_{\\pm}$", "Chapter",
 CellChangeTimes->{{3.951978886142613*^9, 3.951978894509824*^9}, {
  3.951978943453747*^9, 
  3.951978944780862*^9}},ExpressionUUID->"c49e18e1-0cd3-41a7-a38c-\
29ff4f85b482"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pm", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], "^", "2"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "^", "k"}], "/", "k"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "200"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "-", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"phitw", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], "^", "2"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "^", "k"}], "/", "k"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "200"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"phitw", "[", "y", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951978902593584*^9, 3.95197891874177*^9}, {
  3.951978992246111*^9, 3.951979075589797*^9}, {3.951979165100383*^9, 
  3.951979187117625*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"f476f4f2-48e1-4298-b9b9-2697d9f426a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.951979276019514*^9, 
  3.951979278026574*^9}},ExpressionUUID->"6cc48ba5-e35b-48d7-af56-\
348211137c9c"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.951979293787448*^9, 
  3.951979297986086*^9}},ExpressionUUID->"8dd740ba-c336-4b7b-a905-\
2a8b3a849b86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "203"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "203"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "203", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9519793684375143`*^9, 3.9519794348497334`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6411e62c-e106-444e-b639-e1f43d017376"],

Cell["Compute derivatives", "Text",
 CellChangeTimes->{{3.951979470873624*^9, 
  3.9519794747290087`*^9}},ExpressionUUID->"7b06b675-1b74-412a-9505-\
df6425207ed2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Pm", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Pp", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPp", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951979477420065*^9, 3.951979565336975*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e0665168-e00c-480f-91ad-f94785e47267"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.951386675489623*^9, 
  3.951386682595587*^9}},ExpressionUUID->"f8904dfa-90a1-479a-ab85-\
c8916e18d1e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"30648d51-994d-4995-ada5-d8a4bd28e276"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.951983082803398*^9, 
  3.951983085706977*^9}},ExpressionUUID->"572b5df3-1ceb-4e28-8793-\
1d905b7f085e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPm", ",", "y", ",", "0"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"astar", "-", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"Pm", "[", "y", "]"}], "*", "2", "*", 
     RowBox[{"(", 
      RowBox[{"astar", "-", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pm", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{"0", ",", 
      RowBox[{"9", "/", "10"}], ",", "x1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTpm", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"pm", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPp", ",", "y", ",", "0"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"astar", "+", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"Pp", "[", "y", "]"}], "*", "2", "*", 
     RowBox[{"(", 
      RowBox[{"astar", "+", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{"0", ",", 
      RowBox[{"9", "/", "10"}], ",", "x1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTpp", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.951983186907775*^9, 3.95198332659371*^9}, {
  3.9519833818179913`*^9, 3.951983389448895*^9}, {3.9519834296969643`*^9, 
  3.951983448952927*^9}, {3.9519834872961407`*^9, 3.9519835457918987`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"883a0eee-d14a-49e2-b46b-47b998fa6752"],

Cell["Evaluation", "Text",
 CellChangeTimes->{{3.9519836956955*^9, 
  3.951983698574156*^9}},ExpressionUUID->"61f8cd0c-b8d2-4cfe-a619-\
2c38ecc95d94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"5", "*", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "12"}], ")"}]}]}], ")"}]}], "*", 
     RowBox[{"9", "/", "10"}], "*", "nTpm"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pm", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Pm", "[", "y", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mMm", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"pm", ",", "0", ",", 
     RowBox[{"9", "/", "10"}], ",", "M1", ",", "0", ",", "1", ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"5", "*", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "12"}], ")"}]}]}], ")"}]}], "*", 
     RowBox[{"9", "/", "10"}], "*", "nTpp"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Pp", "[", "y", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mMp", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"pp", ",", "0", ",", 
     RowBox[{"9", "/", "10"}], ",", "M1", ",", "0", ",", "1", ",", "1"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951983764746546*^9, 3.951983795550889*^9}, {
  3.951983836366743*^9, 3.951983864805975*^9}, {3.9519840063271313`*^9, 
  3.9519840971492977`*^9}, {3.9519845220603952`*^9, 3.951984546115123*^9}, {
  3.951984952491908*^9, 3.951984952811062*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ffde8a26-2486-4200-9704-4b1b74f46bcd"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.951985892787404*^9, 
  3.951985895466962*^9}},ExpressionUUID->"ce30a213-32fd-4761-9c06-\
f2dd24e87c6b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "mMm", "]"}], "]"}], "<=", 
  RowBox[{"3", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "8"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "mMp", "]"}], "]"}], "<=", 
  RowBox[{"3", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "8"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.9519859721966457`*^9, 3.9519860034888897`*^9}, {
  3.9519860538742743`*^9, 3.9519860653293657`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"1169a4cb-7daa-401d-b8d4-62fc2adf27f0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.95198600497396*^9, {3.951986057257749*^9, 3.951986095035977*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"554f9e59-fb5a-4516-8bfc-a147fbd7ca82"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.95198600497396*^9, {3.951986057257749*^9, 3.9519860950364637`*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"aeea9939-d200-45ca-8425-aa609c40255e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{813.75, 695.25},
WindowMargins->{{53.25, Automatic}, {Automatic, 85.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8b5902ec-45a2-4d3a-91b8-ff3ab5f7de2f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 153, 3, 96, "Title",ExpressionUUID->"a6b24277-1009-4d53-a7ec-7a9d2d9390d0"],
Cell[CellGroupData[{
Cell[754, 29, 222, 4, 67, "Chapter",ExpressionUUID->"2da4bde1-01d2-4fad-acf5-dddf9aac4caf"],
Cell[979, 35, 641, 15, 69, "Input",ExpressionUUID->"45f89b8b-ae89-4365-ad1c-e9b820ca3bdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1657, 55, 223, 4, 67, "Chapter",ExpressionUUID->"c49e18e1-0cd3-41a7-a38c-29ff4f85b482"],
Cell[1883, 61, 2604, 86, 89, "Input",ExpressionUUID->"f476f4f2-48e1-4298-b9b9-2697d9f426a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4524, 152, 160, 3, 67, "Chapter",ExpressionUUID->"6cc48ba5-e35b-48d7-af56-348211137c9c"],
Cell[4687, 157, 175, 3, 33, "Text",ExpressionUUID->"8dd740ba-c336-4b7b-a905-2a8b3a849b86"],
Cell[4865, 162, 1164, 34, 169, "Input",ExpressionUUID->"6411e62c-e106-444e-b639-e1f43d017376"],
Cell[6032, 198, 163, 3, 33, "Text",ExpressionUUID->"7b06b675-1b74-412a-9505-df6425207ed2"],
Cell[6198, 203, 848, 24, 89, "Input",ExpressionUUID->"e0665168-e00c-480f-91ad-f94785e47267"],
Cell[7049, 229, 156, 3, 33, "Text",ExpressionUUID->"f8904dfa-90a1-479a-ab85-c8916e18d1e7"],
Cell[7208, 234, 426, 13, 29, "Input",ExpressionUUID->"30648d51-994d-4995-ada5-d8a4bd28e276"],
Cell[7637, 249, 157, 3, 33, "Text",ExpressionUUID->"572b5df3-1ceb-4e28-8793-1d905b7f085e"],
Cell[7797, 254, 2587, 80, 149, "Input",ExpressionUUID->"883a0eee-d14a-49e2-b46b-47b998fa6752"],
Cell[10387, 336, 150, 3, 33, "Text",ExpressionUUID->"61f8cd0c-b8d2-4cfe-a619-2c38ecc95d94"],
Cell[10540, 341, 2367, 75, 133, "Input",ExpressionUUID->"ffde8a26-2486-4200-9704-4b1b74f46bcd"],
Cell[12910, 418, 155, 3, 33, "Text",ExpressionUUID->"ce30a213-32fd-4761-9c06-f2dd24e87c6b"],
Cell[CellGroupData[{
Cell[13090, 425, 619, 17, 49, "Input",ExpressionUUID->"1169a4cb-7daa-401d-b8d4-62fc2adf27f0"],
Cell[13712, 444, 200, 3, 33, "Output",ExpressionUUID->"554f9e59-fb5a-4516-8bfc-a147fbd7ca82"],
Cell[13915, 449, 202, 3, 52, "Output",ExpressionUUID->"aeea9939-d200-45ca-8425-aa609c40255e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.12.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     21314,        607]
NotebookOptionsPosition[     17851,        550]
NotebookOutlinePosition[     18248,        566]
CellTagsIndexPosition[     18205,        563]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.12", "Title",
 CellChangeTimes->{{3.952051999094845*^9, 
  3.952052003446905*^9}},ExpressionUUID->"7042503f-9355-499b-8446-\
b4c63f41ad10"],

Cell[CellGroupData[{

Cell["Include Definitions 6.17, 9.2, 9.9, 9.11", "Chapter",
 CellChangeTimes->{{3.952052092426938*^9, 3.952052095366588*^9}, {
  3.952052132297159*^9, 3.9520521352462893`*^9}, {3.9520521671689863`*^9, 
  3.952052195341818*^9}, {3.952052697835594*^9, 
  3.952052698771694*^9}},ExpressionUUID->"7d703818-59e3-4f73-b8a1-\
76a2cadb2154"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.17.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.2.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.9.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.11.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9520522183929853`*^9, 3.9520522279288263`*^9}, {
  3.9520527049568787`*^9, 3.952052707595686*^9}, {3.9524123009539223`*^9, 
  3.952412302089818*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"66cfed32-7d61-4b26-b877-6c22b4d1914e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute derivative of $\\widetilde\\varphi$", "Chapter",
 CellChangeTimes->{{3.952052357301223*^9, 
  3.952052363996619*^9}},ExpressionUUID->"9927d0cb-e476-49f1-81f2-\
f682389ef963"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.952052378789114*^9, 
  3.952052382589192*^9}},ExpressionUUID->"65d2ea75-8117-4360-a839-\
3b15dd3942d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "40"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9520523911044188`*^9, 3.952052438445292*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1c3f2f28-5d94-4a34-8f59-d50f7d70aed0"],

Cell["Compute derivative", "Text",
 CellChangeTimes->{{3.9520524482850857`*^9, 
  3.952052453660494*^9}},ExpressionUUID->"d600be07-b9c1-407d-97b9-\
0f2b685ad886"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"phitw", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdphitw", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dphitw", "[", "y_", "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdphitw", ",", "y", ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9520524587264977`*^9, 3.952052472357682*^9}, {
  3.9520525401022663`*^9, 3.952052557316085*^9}, {3.952052734162313*^9, 
  3.952052749941959*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"24bc3d02-092b-4996-938b-3d0b8b4e064f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials $X_\\pm$", "Chapter",
 CellChangeTimes->{{3.95205259537988*^9, 
  3.952052606115795*^9}},ExpressionUUID->"c56287cd-8b61-43a8-95c2-\
5ca83c235f9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pm", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PpsiC", "[", 
     RowBox[{"y", ",", 
      RowBox[{"-", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PdR", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], 
     RowBox[{"Pshm", "[", 
      RowBox[{"phitw", "[", "y", "]"}], "]"}], 
     RowBox[{"dphitw", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PpsiC", "[", 
     RowBox[{"y", ",", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PdR", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], 
     RowBox[{"Pshp", "[", 
      RowBox[{"phitw", "[", "y", "]"}], "]"}], 
     RowBox[{"dphitw", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Qm", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PpsiS", "[", 
     RowBox[{"y", ",", 
      RowBox[{"-", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PdR", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], 
     RowBox[{"Qshm", "[", 
      RowBox[{"phitw", "[", "y", "]"}], "]"}], 
     RowBox[{"dphitw", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Qp", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PpsiS", "[", 
     RowBox[{"y", ",", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PdR", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], 
     RowBox[{"Qshp", "[", 
      RowBox[{"phitw", "[", "y", "]"}], "]"}], 
     RowBox[{"dphitw", "[", "y", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952052779387705*^9, 3.952052832427169*^9}, {
  3.9520529237386703`*^9, 3.952053030978141*^9}, {3.9520533043620443`*^9, 
  3.952053309856852*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c9c73ef2-be0c-4ef4-b0f0-4e5ab7ead5d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.952053062268018*^9, 
  3.952053068825378*^9}},ExpressionUUID->"554ab40d-c565-49da-b0b0-\
14e5447ed522"],

Cell["Compute matrices for basis change (takes a long time)", "Text",
 CellChangeTimes->{{3.952053077546962*^9, 3.952053082113813*^9}, {
  3.952150787025882*^9, 
  3.9521507904434834`*^9}},ExpressionUUID->"007b812b-1cdc-4a6a-8bc2-\
e17bd60160d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "1780"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9520531666098833`*^9, 3.9520532044169292`*^9}, {
   3.952402700500249*^9, 3.952402735314857*^9}, 3.952412504625759*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"92bef6f6-80cd-49d3-a05c-78181444839d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "1780", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9520531666098833`*^9, 3.9520532044169292`*^9}, {
   3.952402700500249*^9, 3.952402735314857*^9}, 
   3.952412504625759*^9},ExpressionUUID->"436b8d0b-66ce-4914-81d4-\
6303cefaa806"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952402714210793*^9, 3.952402730946733*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"328b0aed-9368-45ee-8f7e-d82abd564e47"],

Cell["Save matrices for later sessions", "Text",
 CellChangeTimes->{{3.952150796354876*^9, 
  3.952150804714365*^9}},ExpressionUUID->"dec80462-db46-496b-a1fb-\
8520c0a5cb6d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<L1_1780\>\"", ",", "L1"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<T1_1780\>\"", ",", "T1"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.952150808800991*^9, 3.952150812401256*^9}, {
  3.95215090894558*^9, 
  3.9521509589933*^9}},ExpressionUUID->"2c4b5b10-2a95-40b1-bf83-27d5d38cb822"],

Cell["Load matrices", "Text",
 CellChangeTimes->{{3.9521509899877567`*^9, 
  3.952150991816299*^9}},ExpressionUUID->"4a81389c-2183-451d-9305-\
a3cece0877ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<L1_1780\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<T1_1780\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.952150998364997*^9, 3.952151013977316*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8be3050a-6f09-4098-9864-abf28a33e619"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.951386675489623*^9, 
  3.951386682595587*^9}},ExpressionUUID->"5fa89afe-ddf1-4d45-a2b1-\
58412770eeca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"ad42f18d-f274-4ec4-a0b9-e2a8a9672550"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.952053279752043*^9, 
  3.952053282503924*^9}},ExpressionUUID->"ef8eda34-7a85-4079-ac42-\
cf840b2996ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{"Pm", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{
      RowBox[{"7", "/", "10"}], ",", 
      RowBox[{"9", "/", "10"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"xi1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"T1", ".", "v"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nTPm", "=", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.952053286578546*^9, 3.9520533888715*^9}, 
   3.952402667862154*^9, {3.952412411930229*^9, 3.9524124844376698`*^9}, {
   3.95241253242944*^9, 3.9524125374469147`*^9}, 3.952413871688834*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"f1924aaf-07bb-4097-83de-4df33f518e17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{"Pp", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{
      RowBox[{"7", "/", "10"}], ",", 
      RowBox[{"9", "/", "10"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"xi1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"T1", ".", "v"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nTPp", "=", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.952053286578546*^9, 3.9520533888715*^9}, 
   3.952402667862154*^9, {3.952412411930229*^9, 3.9524124844376698`*^9}, {
   3.95241253242944*^9, 3.9524125374469147`*^9}, 3.952413871688834*^9, {
   3.952413953885548*^9, 3.9524139592128773`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"91fe515e-c063-42af-a2bf-632bd867cdc1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{"Qm", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{
      RowBox[{"7", "/", "10"}], ",", 
      RowBox[{"9", "/", "10"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"xi1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"T1", ".", "v"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nTQm", "=", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.952053286578546*^9, 3.9520533888715*^9}, 
   3.952402667862154*^9, {3.952412411930229*^9, 3.9524124844376698`*^9}, {
   3.95241253242944*^9, 3.9524125374469147`*^9}, 3.952413871688834*^9, {
   3.952413999717104*^9, 3.952414004036581*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d863816c-69f6-4581-88b9-20399ff938db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{"Qp", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{
      RowBox[{"7", "/", "10"}], ",", 
      RowBox[{"9", "/", "10"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"xi1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"T1", ".", "v"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nTQp", "=", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.952053286578546*^9, 3.9520533888715*^9}, 
   3.952402667862154*^9, {3.952412411930229*^9, 3.9524124844376698`*^9}, {
   3.95241253242944*^9, 3.9524125374469147`*^9}, 3.952413871688834*^9, {
   3.952413953885548*^9, 3.9524139592128773`*^9}, {3.952414007620716*^9, 
   3.952414011356752*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"4599272a-d7bf-49f6-bfce-7ecd72c0e92e"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.952414978816877*^9, 
  3.9524149824143457`*^9}},ExpressionUUID->"9e0b0a20-f3af-4211-819d-\
1c5a9d00d8d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nTPm", "<=", 
  RowBox[{"3", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTPp", "<=", 
  RowBox[{"3", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTQm", "<=", 
  RowBox[{"3", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTQp", "<=", 
  RowBox[{"3", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.952414995087742*^9, 3.952415029662661*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"fac680db-6a62-4a06-9b08-dd40e6178ac8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9524150330760307`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"0744d35a-119a-4bb6-8df9-c037e6d4044e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952415033078835*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"bce210fa-e256-4440-a0f2-55240463112d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952415033079253*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"1c646bdc-4706-4369-8744-28b2694c7b51"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9524150330796328`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"99e0a1e2-efb7-4d59-8cc3-024c10b7c3b8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{916.5, 708.75},
WindowMargins->{{0, Automatic}, {Automatic, 20.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"972b8d5c-4e13-4f8d-ba17-08be0c5fb07e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 153, 3, 96, "Title",ExpressionUUID->"7042503f-9355-499b-8446-b4c63f41ad10"],
Cell[CellGroupData[{
Cell[754, 29, 333, 5, 67, "Chapter",ExpressionUUID->"7d703818-59e3-4f73-b8a1-76a2cadb2154"],
Cell[1090, 36, 1018, 24, 109, "Input",ExpressionUUID->"66cfed32-7d61-4b26-b877-6c22b4d1914e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2145, 65, 188, 3, 67, "Chapter",ExpressionUUID->"9927d0cb-e476-49f1-81f2-f682389ef963"],
Cell[2336, 70, 175, 3, 33, "Text",ExpressionUUID->"65d2ea75-8117-4360-a839-3b15dd3942d7"],
Cell[2514, 75, 756, 22, 89, "Input",ExpressionUUID->"1c3f2f28-5d94-4a34-8f59-d50f7d70aed0"],
Cell[3273, 99, 162, 3, 33, "Text",ExpressionUUID->"d600be07-b9c1-407d-97b9-0f2b685ad886"],
Cell[3438, 104, 786, 20, 69, "Input",ExpressionUUID->"24bc3d02-092b-4996-938b-3d0b8b4e064f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4261, 129, 171, 3, 67, "Chapter",ExpressionUUID->"c56287cd-8b61-43a8-95c2-5ca83c235f9e"],
Cell[4435, 134, 2742, 88, 89, "Input",ExpressionUUID->"c9c73ef2-be0c-4ef4-b0f0-4e5ab7ead5d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7214, 227, 160, 3, 67, "Chapter",ExpressionUUID->"554ab40d-c565-49da-b0b0-14e5447ed522"],
Cell[7377, 232, 246, 4, 33, "Text",ExpressionUUID->"007b812b-1cdc-4a6a-8bc2-e17bd60160d2"],
Cell[7626, 238, 522, 14, 29, "Input",ExpressionUUID->"92bef6f6-80cd-49d3-a05c-78181444839d"],
Cell[8151, 254, 516, 13, 69, "Input",ExpressionUUID->"436b8d0b-66ce-4914-81d4-6303cefaa806"],
Cell[8670, 269, 549, 14, 89, "Input",ExpressionUUID->"328b0aed-9368-45ee-8f7e-d82abd564e47"],
Cell[9222, 285, 174, 3, 33, "Text",ExpressionUUID->"dec80462-db46-496b-a1fb-8520c0a5cb6d"],
Cell[9399, 290, 412, 10, 49, "Input",ExpressionUUID->"2c4b5b10-2a95-40b1-bf83-27d5d38cb822"],
Cell[9814, 302, 157, 3, 33, "Text",ExpressionUUID->"4a81389c-2183-451d-9305-a3cece0877ec"],
Cell[9974, 307, 302, 6, 49, "Input",ExpressionUUID->"8be3050a-6f09-4098-9864-abf28a33e619"],
Cell[10279, 315, 156, 3, 33, "Text",ExpressionUUID->"5fa89afe-ddf1-4d45-a2b1-58412770eeca"],
Cell[10438, 320, 426, 13, 29, "Input",ExpressionUUID->"ad42f18d-f274-4ec4-a0b9-e2a8a9672550"],
Cell[10867, 335, 157, 3, 33, "Text",ExpressionUUID->"ef8eda34-7a85-4079-ac42-cf840b2996ef"],
Cell[11027, 340, 1255, 37, 89, "Input",ExpressionUUID->"f1924aaf-07bb-4097-83de-4df33f518e17"],
Cell[12285, 379, 1307, 38, 89, "Input",ExpressionUUID->"91fe515e-c063-42af-a2bf-632bd867cdc1"],
Cell[13595, 419, 1305, 38, 89, "Input",ExpressionUUID->"d863816c-69f6-4581-88b9-20399ff938db"],
Cell[14903, 459, 1357, 39, 89, "Input",ExpressionUUID->"4599272a-d7bf-49f6-bfce-7ecd72c0e92e"],
Cell[16263, 500, 157, 3, 33, "Text",ExpressionUUID->"9e0b0a20-f3af-4211-819d-1c5a9d00d8d6"],
Cell[CellGroupData[{
Cell[16445, 507, 742, 22, 89, "Input",ExpressionUUID->"fac680db-6a62-4a06-9b08-dd40e6178ac8"],
Cell[17190, 531, 154, 2, 33, "Output",ExpressionUUID->"0744d35a-119a-4bb6-8df9-c037e6d4044e"],
Cell[17347, 535, 152, 2, 33, "Output",ExpressionUUID->"bce210fa-e256-4440-a0f2-55240463112d"],
Cell[17502, 539, 152, 2, 33, "Output",ExpressionUUID->"1c646bdc-4706-4369-8744-28b2694c7b51"],
Cell[17657, 543, 154, 2, 52, "Output",ExpressionUUID->"99e0a1e2-efb7-4d59-8cc3-024c10b7c3b8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.13.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     14769,        440]
NotebookOptionsPosition[     12936,        402]
NotebookOutlinePosition[     13336,        418]
CellTagsIndexPosition[     13293,        415]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.13", "Title",
 CellChangeTimes->{{3.952567325696251*^9, 
  3.952567327120096*^9}},ExpressionUUID->"09d06c01-3cc0-497f-88d6-\
9f8eccc77b85"],

Cell[CellGroupData[{

Cell["Include Definition 9.9, 9.11, and tools", "Chapter",
 CellChangeTimes->{{3.952567388083599*^9, 3.9525674098029737`*^9}, {
  3.952567464651867*^9, 3.9525674660598497`*^9}, {3.952567724407639*^9, 
  3.952567738046363*^9}},ExpressionUUID->"fcd8ee61-74dd-41db-b7d8-\
b4aadb7e816c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.9.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.11.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<tools.nb\>\"", "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.952567429372232*^9, 3.952567431418582*^9}, {
  3.95256747302108*^9, 3.9525674771481237`*^9}, {3.9525677414560957`*^9, 
  3.952567751687313*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"a84e29a4-43ee-4e18-97e4-de92e241316f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute derivatives of polynomials", "Chapter",
 CellChangeTimes->{{3.952567603161044*^9, 
  3.95256760995185*^9}},ExpressionUUID->"3e175269-0e97-4bf3-a75c-\
53439b256b46"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.952567663688685*^9, 
  3.952567668728393*^9}},ExpressionUUID->"807735c3-d141-4747-ae5a-\
e81a06e6089e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "40"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952567670874361*^9, 3.9525677165199957`*^9}, {
  3.952567760400402*^9, 3.952567762096652*^9}, {3.952567803160779*^9, 
  3.952567828864369*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"bd7ccbff-1b15-4b87-a97d-f5fa391d8b4d"],

Cell["Compute derivatives", "Text",
 CellChangeTimes->{{3.952567834247397*^9, 
  3.9525678373746967`*^9}},ExpressionUUID->"96cabef4-39bf-4360-9350-\
bba3821f1770"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Pshm", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPshm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DerLag", "[", 
      RowBox[{
      "p", ",", "k", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Pshp", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPshp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DerLag", "[", 
      RowBox[{
      "p", ",", "k", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Qshm", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQshm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DerLag", "[", 
      RowBox[{
      "p", ",", "k", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Qshp", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQshp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DerLag", "[", 
      RowBox[{
      "p", ",", "k", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952567622797064*^9, 3.9525676498577633`*^9}, {
  3.952567845496171*^9, 3.952567936640443*^9}, {3.9525681675270452`*^9, 
  3.952568272363112*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"90b86796-9a69-44f8-91c0-39fa400575a3"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.952568315205104*^9, 
  3.952568317066757*^9}},ExpressionUUID->"44820ae5-2eaa-40bc-9871-\
c26ea0f3a964"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Re", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"phitw", "[", 
        RowBox[{"7", "/", "10"}], "]"}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cdPshm", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"phitw", "[", 
           RowBox[{"7", "/", "10"}], "]"}], ",", "0"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"phitw", "[", 
        RowBox[{"9", "/", "10"}], "]"}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cdPshm", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"phitw", "[", 
           RowBox[{"9", "/", "10"}], "]"}], ",", "0"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], "]"}], ">=", 
  RowBox[{"15", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"phitw", "[", 
        RowBox[{"7", "/", "10"}], "]"}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cdQshm", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"phitw", "[", 
           RowBox[{"7", "/", "10"}], "]"}], ",", "0"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"phitw", "[", 
        RowBox[{"9", "/", "10"}], "]"}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cdQshm", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"phitw", "[", 
           RowBox[{"9", "/", "10"}], "]"}], ",", "0"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], "]"}], ">=", 
  RowBox[{"8", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.95256832219864*^9, 3.952568491458106*^9}, {
  3.952568550628541*^9, 3.95256865942702*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"5ce3b692-7873-46ea-9daf-f5e6ecd8092a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.95256858312177*^9, {3.952568639777062*^9, 3.9525686612968063`*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"4fdd277c-eadc-4770-b7b0-92e87526d0d1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.95256858312177*^9, {3.952568639777062*^9, 3.9525686616353273`*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"58aff00d-c6af-4b41-9ee3-9b1767012409"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Re", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"phitw", "[", 
        RowBox[{"7", "/", "10"}], "]"}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cdPshp", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"phitw", "[", 
           RowBox[{"7", "/", "10"}], "]"}], ",", "0"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"phitw", "[", 
        RowBox[{"9", "/", "10"}], "]"}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cdPshp", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"phitw", "[", 
           RowBox[{"9", "/", "10"}], "]"}], ",", "0"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], "]"}], "<=", 
  RowBox[{
   RowBox[{"-", "19"}], "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"phitw", "[", 
        RowBox[{"7", "/", "10"}], "]"}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cdQshp", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"phitw", "[", 
           RowBox[{"7", "/", "10"}], "]"}], ",", "0"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"phitw", "[", 
        RowBox[{"9", "/", "10"}], "]"}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cdQshp", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"phitw", "[", 
           RowBox[{"9", "/", "10"}], "]"}], ",", "0"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}]}], "]"}], "<=", 
  RowBox[{
   RowBox[{"-", "7"}], "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.95256832219864*^9, 3.952568491458106*^9}, {
  3.952568550628541*^9, 3.95256865942702*^9}, {3.9525686938593817`*^9, 
  3.952568743282205*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"be19b2cd-2cdd-4077-9d41-692943efd917"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952568745421619*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"20248aad-1407-4d9d-b38a-3eb01451e9a5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952568745757463*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"3dd535eb-7adc-423b-9d9a-48701c194477"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{810.75, 725.25},
WindowMargins->{{114.75, Automatic}, {Automatic, 81}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2ef8e968-a24b-4693-bf67-ac6e262253e9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 153, 3, 96, "Title",ExpressionUUID->"09d06c01-3cc0-497f-88d6-9f8eccc77b85"],
Cell[CellGroupData[{
Cell[754, 29, 283, 4, 67, "Chapter",ExpressionUUID->"fcd8ee61-74dd-41db-b7d8-b4aadb7e816c"],
Cell[1040, 35, 843, 20, 89, "Input",ExpressionUUID->"a84e29a4-43ee-4e18-97e4-de92e241316f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1920, 60, 178, 3, 67, "Chapter",ExpressionUUID->"3e175269-0e97-4bf3-a75c-53439b256b46"],
Cell[2101, 65, 175, 3, 33, "Text",ExpressionUUID->"807735c3-d141-4747-ae5a-e81a06e6089e"],
Cell[2279, 70, 854, 24, 89, "Input",ExpressionUUID->"bd7ccbff-1b15-4b87-a97d-f5fa391d8b4d"],
Cell[3136, 96, 163, 3, 33, "Text",ExpressionUUID->"96cabef4-39bf-4360-9350-bba3821f1770"],
Cell[3302, 101, 2197, 67, 169, "Input",ExpressionUUID->"90b86796-9a69-44f8-91c0-39fa400575a3"],
Cell[5502, 170, 155, 3, 33, "Text",ExpressionUUID->"44820ae5-2eaa-40bc-9871-c26ea0f3a964"],
Cell[CellGroupData[{
Cell[5682, 177, 3184, 97, 138, "Input",ExpressionUUID->"5ce3b692-7873-46ea-9daf-f5e6ecd8092a"],
Cell[8869, 276, 202, 3, 33, "Output",ExpressionUUID->"4fdd277c-eadc-4770-b7b0-92e87526d0d1"],
Cell[9074, 281, 202, 3, 33, "Output",ExpressionUUID->"58aff00d-c6af-4b41-9ee3-9b1767012409"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9313, 289, 3273, 100, 138, "Input",ExpressionUUID->"be19b2cd-2cdd-4077-9d41-692943efd917"],
Cell[12589, 391, 152, 2, 33, "Output",ExpressionUUID->"20248aad-1407-4d9d-b38a-3eb01451e9a5"],
Cell[12744, 395, 152, 2, 33, "Output",ExpressionUUID->"3dd535eb-7adc-423b-9d9a-48701c194477"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.15.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     21159,        619]
NotebookOptionsPosition[     17915,        566]
NotebookOutlinePosition[     18314,        582]
CellTagsIndexPosition[     18271,        579]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.15", "Title",
 CellChangeTimes->{{3.952569688786335*^9, 
  3.952569697074147*^9}},ExpressionUUID->"e1a4d119-ccea-4311-95de-\
d864bb5fc495"],

Cell[CellGroupData[{

Cell["Include Definition 6.17, 9.2, 9.9, 9.14", "Chapter",
 CellChangeTimes->{{3.952569892384694*^9, 3.952569896266514*^9}, {
  3.952569954699201*^9, 3.952569956267229*^9}, {3.952569991042912*^9, 
  3.952569991258108*^9}, {3.952570021706847*^9, 3.952570023450341*^9}, {
  3.9525702194905853`*^9, 3.952570223162128*^9}, {3.9525730182845707`*^9, 
  3.952573020565022*^9}},ExpressionUUID->"c9def3ff-fb5c-45d5-8511-\
7edd8e8aa7b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.17.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.2.nb\>\"", "]"}], "]"}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.9.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.14.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9525699617637*^9, 3.952569996842513*^9}, 
   3.952570239694086*^9, {3.952573026328639*^9, 3.9525730295896053`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f60a0267-db67-4bbd-8a42-1285863d3f8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials $P_\\pm$ and $Q_\\pm$", "Chapter",
 CellChangeTimes->{{3.952569723725375*^9, 3.95256975829147*^9}, {
  3.95257028849794*^9, 
  3.952570291177506*^9}},ExpressionUUID->"6ce98e51-178a-4969-9dc0-\
add8d74445de"],

Cell["Define rational approximation to $\\pi$", "Text",
 CellChangeTimes->{{3.952569842946896*^9, 
  3.952569849947075*^9}},ExpressionUUID->"c4ee1a3b-da4a-4933-aa10-\
905fb14718fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pitw", "=", 
   RowBox[{"31415926535897932", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "16"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9525697615499697`*^9, 3.952569819211624*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"592f833b-2b29-4bcb-ba7f-1d7618fabff5"],

Cell["Define polynomials", "Text",
 CellChangeTimes->{{3.952570032122485*^9, 
  3.9525700358348017`*^9}},ExpressionUUID->"6799a900-f1fc-40c8-bcf3-\
22a447b27aa5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pm", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PpsiC", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "k"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"phitw", "[", "y", "]"}], "+", 
            RowBox[{"2", "pitw"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "k"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "k"}], ")"}], "!"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "18"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PdR", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], 
     RowBox[{"Pbm", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PpsiC", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "k"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"phitw", "[", "y", "]"}], "+", 
            RowBox[{"2", "pitw"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "k"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "k"}], ")"}], "!"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "18"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PdR", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], 
     RowBox[{"Pbp", "[", "y", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952570037477962*^9, 3.952570052723096*^9}, {
  3.952570115227565*^9, 3.952570206522366*^9}, {3.952570257555251*^9, 
  3.9525702647147913`*^9}, {3.952570303876091*^9, 3.952570321130041*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"03e4cb9c-18fa-482b-ae90-9095c3b3b856"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qm", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PpsiS", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "k"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"phitw", "[", "y", "]"}], "+", 
            RowBox[{"2", "pitw"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "18"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PdR", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], 
     RowBox[{"Qbm", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Qp", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PpsiS", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "k"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"phitw", "[", "y", "]"}], "+", 
            RowBox[{"2", "pitw"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "18"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"PdR", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], 
     RowBox[{"Qbp", "[", "y", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9525703504267607`*^9, 3.952570402802257*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"906a95da-e8af-4b00-a27b-09d4e48950cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.9525704823211937`*^9, 
  3.9525704861052103`*^9}},ExpressionUUID->"3f3fcf52-c6da-46aa-8b42-\
c0eaf35eab7b"],

Cell["Compute matrices for basis change (takes a long time)", "Text",
 CellChangeTimes->{{3.952053077546962*^9, 3.952053082113813*^9}, {
  3.952150787025882*^9, 
  3.9521507904434834`*^9}},ExpressionUUID->"b5d4d5c4-75ec-49dd-8d9d-\
8a77ca022278"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "1780"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9520531666098833`*^9, 3.9520532044169292`*^9}, {
   3.952402700500249*^9, 3.952402735314857*^9}, 3.952412504625759*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"1679ca63-8e0d-41fe-ac6c-4ac2e8e7ff5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "1780", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9520531666098833`*^9, 3.9520532044169292`*^9}, {
   3.952402700500249*^9, 3.952402735314857*^9}, 
   3.952412504625759*^9},ExpressionUUID->"4fcb6900-c99a-40e5-9b84-\
278b55f199ea"],

Cell["Save matrices for later sessions", "Text",
 CellChangeTimes->{{3.952150796354876*^9, 
  3.952150804714365*^9}},ExpressionUUID->"6a13d2e9-36a0-44fb-a7aa-\
d5d31b428b94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<L1_1780\>\"", ",", "L1"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<T1_1780\>\"", ",", "T1"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.952150808800991*^9, 3.952150812401256*^9}, {
  3.95215090894558*^9, 
  3.9521509589933*^9}},ExpressionUUID->"e70c3891-aeba-4295-b4fa-c1223ee86df0"],

Cell["Load matrices", "Text",
 CellChangeTimes->{{3.9521509899877567`*^9, 
  3.952150991816299*^9}},ExpressionUUID->"f655c41e-5614-4c5f-8976-\
5910b9ec1cb4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<L1_1780\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<T1_1780\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.952150998364997*^9, 3.952151013977316*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7e0e1ce8-4eea-42b0-98ec-5711ef546915"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.951386675489623*^9, 
  3.951386682595587*^9}},ExpressionUUID->"eca0de33-1e5c-416d-aec2-\
769dcebdf5c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"72de9649-3ebd-4e45-a36f-8dc4b906ca82"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.95257060230541*^9, 
  3.952570607993499*^9}},ExpressionUUID->"728a3bb9-2a1b-4a6e-8a1c-\
c8b35b53b8d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{"Pm", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{"0", ",", 
      RowBox[{"7", "/", "10"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"xi1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"T1", ".", "v"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nTPm", "=", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"k", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9525706346120377`*^9, 3.9525706913613453`*^9}, {
   3.952570739681076*^9, 3.952570860681261*^9}, 3.952572436382626*^9, {
   3.9525726650877666`*^9, 3.9525726654547253`*^9}, 
   3.9525734437731247`*^9},ExpressionUUID->"c0d7b95f-16f9-43e7-b793-\
fbed98452581"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{"Pp", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{"0", ",", 
      RowBox[{"7", "/", "10"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"xi1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"T1", ".", "v"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPp", "=", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"k", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.952572304472012*^9, 3.952572332103808*^9}, {
  3.9525733500167427`*^9, 3.952573350520855*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d29b7562-8c81-465e-8be9-8e61618d741e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{"Qm", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{"0", ",", 
      RowBox[{"7", "/", "10"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"xi1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"T1", ".", "v"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQm", "=", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"k", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.952573397144906*^9, 3.952573409347287*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e6072207-fd74-40dd-a30f-7276d3bf6d65"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{"Qp", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{"0", ",", 
      RowBox[{"7", "/", "10"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"xi1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"T1", ".", "v"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQp", "=", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"k", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "1780"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.952573377664899*^9, 3.952573385696733*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"489d2c68-ad7f-4be6-a943-430aff1792c8"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.9525847905710077`*^9, 
  3.952584793290501*^9}},ExpressionUUID->"f1f8e254-f9cd-4d3d-865f-\
14a65d2dc5e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nTPm", "<=", 
  RowBox[{"11", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTPp", "<=", 
  RowBox[{"11", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTQm", "<=", 
  RowBox[{"24", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTQp", "<=", 
  RowBox[{"24", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.952584805684293*^9, 3.9525848615452147`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"00785215-c603-4cd7-bb0a-cd0c7c5a68be"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.95258486244143*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"017c6567-835c-4908-8209-1f5f28d84cd2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952584862442123*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"94af6bbb-a8bd-4bb8-8a3c-4f45352b0215"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952584862442544*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"95cd0a3c-3992-42b1-99fa-3292962c0b64"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9525848624429607`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"c9e5281d-3c01-4b1b-8886-7ac97a0bebcb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{990, 663.75},
WindowMargins->{{39.75, Automatic}, {Automatic, 66.75}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2dec21bc-20ea-4b3a-bd6b-dd3f475e192e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 153, 3, 96, "Title",ExpressionUUID->"e1a4d119-ccea-4311-95de-d864bb5fc495"],
Cell[CellGroupData[{
Cell[754, 29, 427, 6, 67, "Chapter",ExpressionUUID->"c9def3ff-fb5c-45d5-8511-7edd8e8aa7b1"],
Cell[1184, 37, 967, 23, 109, "Input",ExpressionUUID->"f60a0267-db67-4bbd-8a42-1285863d3f8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2188, 65, 232, 4, 67, "Chapter",ExpressionUUID->"6ce98e51-178a-4969-9dc0-add8d74445de"],
Cell[2423, 71, 181, 3, 33, "Text",ExpressionUUID->"c4ee1a3b-da4a-4933-aa10-905fb14718fd"],
Cell[2607, 76, 331, 8, 29, "Input",ExpressionUUID->"592f833b-2b29-4bcb-ba7f-1d7618fabff5"],
Cell[2941, 86, 162, 3, 33, "Text",ExpressionUUID->"6799a900-f1fc-40c8-bcf3-22a447b27aa5"],
Cell[3106, 91, 2643, 84, 93, "Input",ExpressionUUID->"03e4cb9c-18fa-482b-ae90-9095c3b3b856"],
Cell[5752, 177, 2633, 86, 93, "Input",ExpressionUUID->"906a95da-e8af-4b00-a27b-09d4e48950cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8422, 268, 164, 3, 67, "Chapter",ExpressionUUID->"3f3fcf52-c6da-46aa-8b42-c0eaf35eab7b"],
Cell[8589, 273, 246, 4, 33, "Text",ExpressionUUID->"b5d4d5c4-75ec-49dd-8d9d-8a77ca022278"],
Cell[8838, 279, 522, 14, 29, "Input",ExpressionUUID->"1679ca63-8e0d-41fe-ac6c-4ac2e8e7ff5a"],
Cell[9363, 295, 516, 13, 69, "Input",ExpressionUUID->"4fcb6900-c99a-40e5-9b84-278b55f199ea"],
Cell[9882, 310, 174, 3, 33, "Text",ExpressionUUID->"6a13d2e9-36a0-44fb-a7aa-d5d31b428b94"],
Cell[10059, 315, 412, 10, 49, "Input",ExpressionUUID->"e70c3891-aeba-4295-b4fa-c1223ee86df0"],
Cell[10474, 327, 157, 3, 33, "Text",ExpressionUUID->"f655c41e-5614-4c5f-8976-5910b9ec1cb4"],
Cell[10634, 332, 302, 6, 49, "Input",ExpressionUUID->"7e0e1ce8-4eea-42b0-98ec-5711ef546915"],
Cell[10939, 340, 156, 3, 33, "Text",ExpressionUUID->"eca0de33-1e5c-416d-aec2-769dcebdf5c3"],
Cell[11098, 345, 426, 13, 29, "Input",ExpressionUUID->"72de9649-3ebd-4e45-a36f-8dc4b906ca82"],
Cell[11527, 360, 156, 3, 33, "Text",ExpressionUUID->"728a3bb9-2a1b-4a6e-8a1c-c8b35b53b8d4"],
Cell[11686, 365, 1218, 37, 89, "Input",ExpressionUUID->"c0d7b95f-16f9-43e7-b793-fbed98452581"],
Cell[12907, 404, 1170, 36, 89, "Input",ExpressionUUID->"d29b7562-8c81-465e-8be9-8e61618d741e"],
Cell[14080, 442, 1119, 35, 89, "Input",ExpressionUUID->"e6072207-fd74-40dd-a30f-7276d3bf6d65"],
Cell[15202, 479, 1119, 35, 89, "Input",ExpressionUUID->"489d2c68-ad7f-4be6-a943-430aff1792c8"],
Cell[16324, 516, 157, 3, 33, "Text",ExpressionUUID->"f1f8e254-f9cd-4d3d-865f-14a65d2dc5e7"],
Cell[CellGroupData[{
Cell[16506, 523, 748, 22, 89, "Input",ExpressionUUID->"00785215-c603-4cd7-bb0a-cd0c7c5a68be"],
Cell[17257, 547, 151, 2, 33, "Output",ExpressionUUID->"017c6567-835c-4908-8209-1f5f28d84cd2"],
Cell[17411, 551, 152, 2, 33, "Output",ExpressionUUID->"94af6bbb-a8bd-4bb8-8a3c-4f45352b0215"],
Cell[17566, 555, 152, 2, 33, "Output",ExpressionUUID->"95cd0a3c-3992-42b1-99fa-3292962c0b64"],
Cell[17721, 559, 154, 2, 52, "Output",ExpressionUUID->"c9e5281d-3c01-4b1b-8886-7ac97a0bebcb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.16.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      9205,        274]
NotebookOptionsPosition[      7509,        239]
NotebookOutlinePosition[      7908,        255]
CellTagsIndexPosition[      7865,        252]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.16", "Title",
 CellChangeTimes->{{3.952655814774605*^9, 
  3.952655879286069*^9}},ExpressionUUID->"2d75f6b5-f9ae-4c80-b6e9-\
2cd84eca4276"],

Cell[CellGroupData[{

Cell["Include Definition 9.14 and tools", "Chapter",
 CellChangeTimes->{{3.952655853638241*^9, 3.952655900862134*^9}, {
  3.9526559397597513`*^9, 3.952655940127865*^9}, {3.952656074294874*^9, 
  3.952656077855064*^9}},ExpressionUUID->"937beec7-68b2-4f41-b162-\
f4567bcacd65"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.14.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<tools.nb\>\"", "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.952655919959956*^9, 3.952655942711809*^9}, {
  3.952656083863285*^9, 3.952656090310945*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4133c515-134d-4ba8-a5aa-dd1f54e76408"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute integrals", "Chapter",
 CellChangeTimes->{{3.952656009256846*^9, 3.952656031031166*^9}, {
  3.952659615248077*^9, 
  3.9526596187519836`*^9}},ExpressionUUID->"726e2471-a4f9-4827-aea4-\
7c4499e289f1"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.9526560381446743`*^9, 
  3.952656044006873*^9}},ExpressionUUID->"de9e0edc-7ff0-4cd6-a720-\
3085bdba1c5e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "40"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9526560456642103`*^9, 3.952656134622363*^9}, {
  3.952656220750239*^9, 
  3.952656221797714*^9}},ExpressionUUID->"08f9f56e-f01d-4672-a547-\
2613bba446e8"],

Cell["Expand in monomials", "Text",
 CellChangeTimes->{{3.9526561522230587`*^9, 
  3.9526561549099483`*^9}},ExpressionUUID->"ac029b19-48da-44e9-b33e-\
9a8bc798144b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Pbm", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPbmm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Qbm", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cQbmm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Pbp", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPbpm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Qbp", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cQbpm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9526561577990093`*^9, 3.952656274789235*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3bbe3338-881d-4f9d-b918-1c821484bb39"],

Cell["Compute Integrals", "Text",
 CellChangeTimes->{{3.952656329460815*^9, 
  3.952656332852228*^9}},ExpressionUUID->"e03bedd5-15ee-4e5f-b5b7-\
ec15ca3bbc69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nIm", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cPbmm", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", "1"}], "]"}], "]"}], "+", 
        RowBox[{"cQbmm", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "/", "10"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nIp", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cPbpm", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", "1"}], "]"}], "]"}], "+", 
        RowBox[{"cQbpm", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "/", "10"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9526564566846027`*^9, 3.95265659012292*^9}, {
  3.952656652523655*^9, 3.9526566636269703`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"50220fe3-6c49-4a90-acaa-fd74322fb995"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.952656704835306*^9, 
  3.9526567070102453`*^9}},ExpressionUUID->"37aa9b43-1115-43c0-86b1-\
0169f5ab169e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nIm", ">=", 
  RowBox[{"604", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nIp", "<=", 
  RowBox[{
   RowBox[{"-", "647"}], "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "12"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.952656708547873*^9, 3.952656742009795*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"42ecf505-9ad9-41f7-bd2c-b45d37725090"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952656745473506*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1091c608-3e7c-4f6b-b7c4-4cb8111ae426"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952656745475525*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"a88fe3c3-ad94-42e4-922b-117b1d0b9b7e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{606, 683.25},
WindowMargins->{{Automatic, 478.5}, {Automatic, 115.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"da03f521-09bd-40ec-ae5c-f5ce538c3ff0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 153, 3, 96, "Title",ExpressionUUID->"2d75f6b5-f9ae-4c80-b6e9-2cd84eca4276"],
Cell[CellGroupData[{
Cell[754, 29, 275, 4, 67, "Chapter",ExpressionUUID->"937beec7-68b2-4f41-b162-f4567bcacd65"],
Cell[1032, 35, 632, 15, 69, "Input",ExpressionUUID->"4133c515-134d-4ba8-a5aa-dd1f54e76408"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1701, 55, 213, 4, 67, "Chapter",ExpressionUUID->"726e2471-a4f9-4827-aea4-7c4499e289f1"],
Cell[1917, 61, 177, 3, 33, "Text",ExpressionUUID->"de9e0edc-7ff0-4cd6-a720-3085bdba1c5e"],
Cell[2097, 66, 787, 24, 89, "Input",ExpressionUUID->"08f9f56e-f01d-4672-a547-2613bba446e8"],
Cell[2887, 92, 165, 3, 33, "Text",ExpressionUUID->"ac029b19-48da-44e9-b33e-9a8bc798144b"],
Cell[3055, 97, 1560, 46, 169, "Input",ExpressionUUID->"3bbe3338-881d-4f9d-b918-1c821484bb39"],
Cell[4618, 145, 159, 3, 33, "Text",ExpressionUUID->"e03bedd5-15ee-4e5f-b5b7-ec15ca3bbc69"],
Cell[4780, 150, 1729, 54, 89, "Input",ExpressionUUID->"50220fe3-6c49-4a90-acaa-fd74322fb995"],
Cell[6512, 206, 157, 3, 33, "Text",ExpressionUUID->"37aa9b43-1115-43c0-86b1-0169f5ab169e"],
Cell[CellGroupData[{
Cell[6694, 213, 465, 13, 49, "Input",ExpressionUUID->"42ecf505-9ad9-41f7-bd2c-b45d37725090"],
Cell[7162, 228, 152, 2, 33, "Output",ExpressionUUID->"1091c608-3e7c-4f6b-b7c4-4cb8111ae426"],
Cell[7317, 232, 152, 2, 33, "Output",ExpressionUUID->"a88fe3c3-ad94-42e4-922b-117b1d0b9b7e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.21.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      9230,        276]
NotebookOptionsPosition[      7311,        237]
NotebookOutlinePosition[      7709,        253]
CellTagsIndexPosition[      7666,        250]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.21", "Title",
 CellChangeTimes->{{3.952657615876554*^9, 
  3.95265761748455*^9}},ExpressionUUID->"0b919bd0-a5d4-413f-aae6-\
550f0e015297"],

Cell[CellGroupData[{

Cell["Include Definitions 6.6, 9.18, 9.20", "Chapter",
 CellChangeTimes->{{3.952657713725707*^9, 3.952657755949284*^9}, {
  3.952657886901593*^9, 
  3.952657888973284*^9}},ExpressionUUID->"6d47a119-3133-4678-9c6d-\
78f8eb0488f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.6.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.18.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.20.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.952657789038065*^9, 3.952657801821642*^9}, {
  3.952657895045912*^9, 3.952657899957323*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"1dc28b15-6d37-4aa0-b9a0-500e60ab830d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials $P_\\pm$", "Chapter",
 CellChangeTimes->{{3.95265797259667*^9, 
  3.952657980292796*^9}},ExpressionUUID->"c4480dd2-75a3-4383-ba41-\
e7013adeb9e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pm", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PpsiL", "[", 
     RowBox[{"y", ",", 
      RowBox[{"-", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"PdL", "[", "y", "]"}], 
     RowBox[{"PmL", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PpsiL", "[", 
     RowBox[{"y", ",", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
     RowBox[{"PdL", "[", "y", "]"}], 
     RowBox[{"PpL", "[", "y", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952657982013833*^9, 3.952658066661058*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5f42a1d8-fda4-4ba8-a857-190241b3fdee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.952658087851901*^9, 
  3.952658090923553*^9}},ExpressionUUID->"f067766f-fc28-4403-9f6f-\
cc5268cbda84"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.952658094595903*^9, 
  3.952658099235396*^9}},ExpressionUUID->"49899c51-95c6-400c-9dfb-\
e11e59344332"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "205"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "205"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "205", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952658100525407*^9, 3.952658160674608*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"1cc7bb7b-8173-4585-857b-1c84db5ee5f0"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.951386675489623*^9, 
  3.951386682595587*^9}},ExpressionUUID->"c97befb8-d8a3-4d51-bf6f-\
8933e4bdf51c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"635605eb-1b94-42c0-a1ba-19efedc2ebd8"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.952658277768957*^9, 
  3.9526582819454393`*^9}},ExpressionUUID->"4556e996-89ad-4ce9-96af-\
ee68987103cd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Pm", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPm", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Pp", "[", 
    RowBox[{"phiab", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPp", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9526582663956842`*^9, 3.952658354033248*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"42f2b75b-be37-4fd5-959f-320c760cd2bc"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.952659148786809*^9, 
  3.952659150882271*^9}},ExpressionUUID->"28c27200-d5d8-4315-9605-\
4ae1e8281129"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nTPm", "<=", 
  RowBox[{"26", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "14"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTPp", "<=", 
  RowBox[{"26", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "14"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.9526591528206778`*^9, 3.952659173234503*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c41bb73a-d21b-4135-b6c3-b7edc9bb73b8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952659180807624*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"8a9647f0-058f-4daa-bda6-421d4aba23a0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952659180810511*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"2426165c-ee85-4093-995b-8f2667a57ccd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{621, 734.25},
WindowMargins->{{57.75, Automatic}, {Automatic, 88.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f66a41ca-3e7b-4ce6-9501-4f35913341d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 152, 3, 96, "Title",ExpressionUUID->"0b919bd0-a5d4-413f-aae6-550f0e015297"],
Cell[CellGroupData[{
Cell[753, 29, 229, 4, 67, "Chapter",ExpressionUUID->"6d47a119-3133-4678-9c6d-78f8eb0488f9"],
Cell[985, 35, 802, 19, 89, "Input",ExpressionUUID->"1dc28b15-6d37-4aa0-b9a0-500e60ab830d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1824, 59, 171, 3, 67, "Chapter",ExpressionUUID->"c4480dd2-75a3-4383-ba41-e7013adeb9e8"],
Cell[1998, 64, 1044, 33, 49, "Input",ExpressionUUID->"5f42a1d8-fda4-4ba8-a857-190241b3fdee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3079, 102, 160, 3, 67, "Chapter",ExpressionUUID->"f067766f-fc28-4403-9f6f-cc5268cbda84"],
Cell[3242, 107, 175, 3, 33, "Text",ExpressionUUID->"49899c51-95c6-400c-9dfb-e11e59344332"],
Cell[3420, 112, 1161, 34, 169, "Input",ExpressionUUID->"1cc7bb7b-8173-4585-857b-1c84db5ee5f0"],
Cell[4584, 148, 156, 3, 33, "Text",ExpressionUUID->"c97befb8-d8a3-4d51-bf6f-8933e4bdf51c"],
Cell[4743, 153, 426, 13, 29, "Input",ExpressionUUID->"635605eb-1b94-42c0-a1ba-19efedc2ebd8"],
Cell[5172, 168, 159, 3, 33, "Text",ExpressionUUID->"4556e996-89ad-4ce9-96af-ee68987103cd"],
Cell[5334, 173, 996, 30, 89, "Input",ExpressionUUID->"42f2b75b-be37-4fd5-959f-320c760cd2bc"],
Cell[6333, 205, 155, 3, 33, "Text",ExpressionUUID->"28c27200-d5d8-4315-9605-4ae1e8281129"],
Cell[CellGroupData[{
Cell[6513, 212, 448, 12, 49, "Input",ExpressionUUID->"c41bb73a-d21b-4135-b6c3-b7edc9bb73b8"],
Cell[6964, 226, 152, 2, 33, "Output",ExpressionUUID->"8a9647f0-058f-4daa-bda6-421d4aba23a0"],
Cell[7119, 230, 152, 2, 52, "Output",ExpressionUUID->"2426165c-ee85-4093-995b-8f2667a57ccd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.22.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      8142,        242]
NotebookOptionsPosition[      6450,        207]
NotebookOutlinePosition[      6848,        223]
CellTagsIndexPosition[      6805,        220]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.22", "Title",
 CellChangeTimes->{{3.9526592283379183`*^9, 
  3.952659229753891*^9}},ExpressionUUID->"d3dd9cfd-a21a-4431-8bf5-\
b8f2bd17a92e"],

Cell[CellGroupData[{

Cell["Include Definition 9.20 and tools", "Chapter",
 CellChangeTimes->{{3.952659232443997*^9, 3.952659257146041*^9}, {
  3.9526595011611433`*^9, 
  3.9526595021042843`*^9}},ExpressionUUID->"42ded123-95c8-441c-a044-\
1e719b3071b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.20.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<tools.nb\>\"", "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.952659260074808*^9, 3.952659262897675*^9}, {
  3.95265949917069*^9, 3.952659499478573*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5d73b9d8-cbb8-4fcd-85c7-8cdd16b74db3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute integrals", "Chapter",
 CellChangeTimes->{{3.952656009256846*^9, 3.952656031031166*^9}, {
  3.9526596254563637`*^9, 
  3.952659627872343*^9}},ExpressionUUID->"6fdfe002-16a5-406e-8f79-\
93180e868e35"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.9526560381446743`*^9, 
  3.952656044006873*^9}},ExpressionUUID->"3f793b29-f736-433b-8e66-\
120e3a56df72"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "50"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "50"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9526560456642103`*^9, 3.952656134622363*^9}, {
  3.952656220750239*^9, 3.952656221797714*^9}, {3.95265948409791*^9, 
  3.952659486145319*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"33478201-2674-4aef-80d9-0a89d06ce190"],

Cell["Expand in monomials", "Text",
 CellChangeTimes->{{3.9526561522230587`*^9, 
  3.9526561549099483`*^9}},ExpressionUUID->"1b8d5fd1-bf62-4ad1-a949-\
93da41f9dbb4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PmL", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPmLm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PpL", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPpLm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952659552656744*^9, 3.952659584241034*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"afb18a2c-5f2b-4a97-b9bd-2edce76edb3a"],

Cell["Compute Integrals", "Text",
 CellChangeTimes->{{3.952656329460815*^9, 
  3.952656332852228*^9}},ExpressionUUID->"189d2c06-c156-42b0-8711-\
a5bb3143be90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nIm", "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cPmLm", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", "1"}], "]"}], "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nIp", "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cPmLm", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", "1"}], "]"}], "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9526596558259363`*^9, 3.952659705159507*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"6a6364e3-00ee-44ef-aa34-7c246d6051bf"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.952659748511272*^9, 
  3.9526597526149273`*^9}},ExpressionUUID->"410f4135-ee5d-407a-abd0-\
fe1decc83540"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nIm", ">=", 
  RowBox[{
   RowBox[{"-", "19"}], "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "11"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nIp", "<=", 
  RowBox[{"19", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "11"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.952659757642318*^9, 3.9526597814390373`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"0c721570-f95e-49df-a624-9e98627a765a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952659783435601*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"54d2af96-2d80-41e6-bc4a-e1a09fe57bb0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.952659783436372*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"211f8374-c49a-47db-a272-7c346b63e044"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{621, 734.25},
WindowMargins->{{77.25, Automatic}, {Automatic, 91.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"07f8a284-2132-4bef-b79f-4cb428975cc5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 155, 3, 96, "Title",ExpressionUUID->"d3dd9cfd-a21a-4431-8bf5-b8f2bd17a92e"],
Cell[CellGroupData[{
Cell[756, 29, 231, 4, 67, "Chapter",ExpressionUUID->"42ded123-95c8-441c-a044-1e719b3071b0"],
Cell[990, 35, 631, 15, 69, "Input",ExpressionUUID->"5d73b9d8-cbb8-4fcd-85c7-8cdd16b74db3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1658, 55, 213, 4, 67, "Chapter",ExpressionUUID->"6fdfe002-16a5-406e-8f79-93180e868e35"],
Cell[1874, 61, 177, 3, 33, "Text",ExpressionUUID->"3f793b29-f736-433b-8e66-120e3a56df72"],
Cell[2054, 66, 854, 24, 89, "Input",ExpressionUUID->"33478201-2674-4aef-80d9-0a89d06ce190"],
Cell[2911, 92, 165, 3, 33, "Text",ExpressionUUID->"1b8d5fd1-bf62-4ad1-a949-93da41f9dbb4"],
Cell[3079, 97, 852, 24, 89, "Input",ExpressionUUID->"afb18a2c-5f2b-4a97-b9bd-2edce76edb3a"],
Cell[3934, 123, 159, 3, 33, "Text",ExpressionUUID->"189d2c06-c156-42b0-8711-a5bb3143be90"],
Cell[4096, 128, 1354, 44, 49, "Input",ExpressionUUID->"6a6364e3-00ee-44ef-aa34-7c246d6051bf"],
Cell[5453, 174, 157, 3, 33, "Text",ExpressionUUID->"410f4135-ee5d-407a-abd0-fe1decc83540"],
Cell[CellGroupData[{
Cell[5635, 181, 465, 13, 49, "Input",ExpressionUUID->"0c721570-f95e-49df-a624-9e98627a765a"],
Cell[6103, 196, 152, 2, 33, "Output",ExpressionUUID->"54d2af96-2d80-41e6-bc4a-e1a09fe57bb0"],
Cell[6258, 200, 152, 2, 52, "Output",ExpressionUUID->"211f8374-c49a-47db-a272-7c346b63e044"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      8704,        263]
NotebookOptionsPosition[      7003,        228]
NotebookOutlinePosition[      7406,        244]
CellTagsIndexPosition[      7363,        241]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.5", "Title",
 CellChangeTimes->{{3.951386452939975*^9, 
  3.951386455562076*^9}},ExpressionUUID->"6c2650c9-ae66-4691-8970-\
653c2f095bf1"],

Cell[CellGroupData[{

Cell["Include Definition 9.2", "Chapter",
 CellChangeTimes->{{3.951386458466096*^9, 
  3.951386461322122*^9}},ExpressionUUID->"5b89be44-4cfb-4cc7-8eb6-\
864398389b48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.2.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.951386508470687*^9, 3.9513865111647997`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"df4ee23f-2e32-49e7-a7f7-6d38a01dca45"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.951386654145934*^9, 
  3.9513866564657497`*^9}},ExpressionUUID->"a69ac0c7-df09-43e2-883b-\
0c6ebb8ea81d"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.951386718778203*^9, 
  3.951386723281188*^9}},ExpressionUUID->"828671ff-52de-40bd-ba64-\
6556607b175e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "256"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "256"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "256", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9513867607464027`*^9, 3.951386865113818*^9}, 
   3.9513869105680017`*^9},ExpressionUUID->"48b40aa4-9114-4591-aaa3-\
ff93af48eb2f"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.951386675489623*^9, 
  3.951386682595587*^9}},ExpressionUUID->"2b9f3289-9936-493b-a751-\
1b3859271a7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a315dfb2-6e82-41e6-a4bd-2b8f4fa00212"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.951386915417119*^9, 
  3.9513869181130447`*^9}},ExpressionUUID->"b3c20177-ce4e-46dc-a1cf-\
82c12cc6af12"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"PpsiC", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiCm", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"PpsiC", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiCp", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"PpsiS", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiSm", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"PpsiS", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiSp", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.951386922652195*^9, 3.951387010071821*^9}, {
  3.951387047072586*^9, 3.9513871261515007`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1336c822-5a20-4ad8-b05f-90e51af3d050"],

Cell["Verify condition", "Text",
 CellChangeTimes->{{3.95138816925648*^9, 
  3.9513881709439907`*^9}},ExpressionUUID->"72784c7b-3012-4719-8169-\
750a456b3173"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTPpsiCm", "+", "nTPpsiSm"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "6"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiCp", "+", "nTPpsiSp"}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "6"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.951388186704245*^9, 3.9513882206560497`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"7af7a66e-0e2c-4b94-b55f-6c66742225d6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.951388194467127*^9, 3.951388222654134*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"59d5bb9c-a937-47c9-bc5c-a8e7a210304d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.951388194467127*^9, 3.951388222654591*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"fda319f6-7980-4e2c-a9a7-c14032072cd9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{743.25, 708.75},
WindowMargins->{{184.5, Automatic}, {180.75, Automatic}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"54319404-33fd-4f31-a4f9-88b8e4ea72f7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 152, 3, 96, "Title",ExpressionUUID->"6c2650c9-ae66-4691-8970-653c2f095bf1"],
Cell[CellGroupData[{
Cell[753, 29, 167, 3, 67, "Chapter",ExpressionUUID->"5b89be44-4cfb-4cc7-8eb6-864398389b48"],
Cell[923, 34, 433, 10, 49, "Input",ExpressionUUID->"df4ee23f-2e32-49e7-a7f7-6d38a01dca45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1393, 49, 162, 3, 67, "Chapter",ExpressionUUID->"a69ac0c7-df09-43e2-883b-0c6ebb8ea81d"],
Cell[1558, 54, 175, 3, 33, "Text",ExpressionUUID->"828671ff-52de-40bd-ba64-6556607b175e"],
Cell[1736, 59, 1169, 35, 169, "Input",ExpressionUUID->"48b40aa4-9114-4591-aaa3-ff93af48eb2f"],
Cell[2908, 96, 156, 3, 33, "Text",ExpressionUUID->"2b9f3289-9936-493b-a751-1b3859271a7d"],
Cell[3067, 101, 425, 13, 29, "Input",ExpressionUUID->"a315dfb2-6e82-41e6-a4bd-2b8f4fa00212"],
Cell[3495, 116, 159, 3, 33, "Text",ExpressionUUID->"b3c20177-ce4e-46dc-a1cf-82c12cc6af12"],
Cell[3657, 121, 2301, 73, 169, "Input",ExpressionUUID->"1336c822-5a20-4ad8-b05f-90e51af3d050"],
Cell[5961, 196, 159, 3, 33, "Text",ExpressionUUID->"72784c7b-3012-4719-8169-750a456b3173"],
Cell[CellGroupData[{
Cell[6145, 203, 460, 12, 49, "Input",ExpressionUUID->"7af7a66e-0e2c-4b94-b55f-6c66742225d6"],
Cell[6608, 217, 176, 2, 33, "Output",ExpressionUUID->"59d5bb9c-a937-47c9-bc5c-a8e7a210304d"],
Cell[6787, 221, 176, 2, 52, "Output",ExpressionUUID->"fda319f6-7980-4e2c-a9a7-c14032072cd9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Lemma_9.6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     32578,        962]
NotebookOptionsPosition[     28467,        895]
NotebookOutlinePosition[     28864,        911]
CellTagsIndexPosition[     28821,        908]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lemma 9.6", "Title",
 CellChangeTimes->{{3.9514762366297083`*^9, 
  3.951476238564823*^9}},ExpressionUUID->"c613c18d-1ffa-48d4-a98d-\
990116df4229"],

Cell[CellGroupData[{

Cell["Include Definition 6.17, 9.2", "Chapter",
 CellChangeTimes->{{3.951476242556897*^9, 3.951476263741063*^9}, {
  3.951476586701281*^9, 
  3.9514765878591633`*^9}},ExpressionUUID->"32f6dda6-8ec7-42f7-97f8-\
68f2a6d5f86a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.17.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_9.2.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.951476595684379*^9, 3.951476602107216*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bc797776-a7d7-4fbd-b76e-7209180cdacd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define polynomials", "Chapter",
 CellChangeTimes->{{3.9514764174123363`*^9, 
  3.9514764242282343`*^9}},ExpressionUUID->"8234c2d8-6bb2-41eb-a274-\
33eb049ab9c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PdRtw", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PpsiCtw", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], 
    RowBox[{"PpsiC", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PpsiStw", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "3"}], " ", 
    RowBox[{"PpsiS", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.900656645489089*^9, 3.900656680901465*^9}, {
  3.9006568194642887`*^9, 3.900656853166692*^9}, {3.900656894549008*^9, 
  3.900656937692322*^9}, {3.900657104991776*^9, 3.90065711899679*^9}, {
  3.9009909921311197`*^9, 3.900991004337802*^9}, {3.917320651710712*^9, 
  3.917320693995945*^9}, {3.951476545270368*^9, 3.951476546956141*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5b643656-7fb4-41e3-9b22-cac454a48d32"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute approximate minimum", "Chapter",
 CellChangeTimes->{{3.9514767733055677`*^9, 
  3.951476782569231*^9}},ExpressionUUID->"2d21d021-0333-4bd8-9404-\
58fbbf661ca7"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.951476792105441*^9, 
  3.951476797137282*^9}},ExpressionUUID->"5c2c46b5-1eca-45f2-bf76-\
b3059a131cb1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "143"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "143"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "143", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951476839948307*^9, 3.951476885537664*^9}, {
  3.951476937361978*^9, 3.9514769468010187`*^9}, {3.951476993971621*^9, 
  3.9514769960822897`*^9}, {3.951477026850607*^9, 3.951477031810305*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"bc681bf8-7266-4de5-947c-3012b7083adf"],

Cell["Compute derivative of $\\widetilde{P}_{d,R}$", "Text",
 CellChangeTimes->{{3.9514771105206957`*^9, 
  3.9514771305510273`*^9}},ExpressionUUID->"d85fbaba-6065-4e84-9b4c-\
9c07bdc1a67d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PdRtw", "[", 
    RowBox[{"y", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPdRtwm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPdRtwm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PdRtw", "[", 
    RowBox[{"y", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPdRtwp", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPdRtwp", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951477142401205*^9, 3.951477291230483*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"6e916ae3-f25d-45f1-83f9-f69e3862595a"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.951386675489623*^9, 
  3.951386682595587*^9}},ExpressionUUID->"bf850e01-f3b8-4f06-9d12-\
cc81ff88513b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"f54d95bf-e81d-4b2e-9dd1-e694c6a3524f"],

Cell["Compute approximate minimum", "Text",
 CellChangeTimes->{{3.951477360541727*^9, 
  3.9514773650056963`*^9}},ExpressionUUID->"63d0d1f7-c205-469a-8def-\
63ad2b3aca69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pm", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPdRtwm", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"9", "/", "10"}], ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cdPdRtwp", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"9", "/", "10"}], ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"1", "/", "10"}], "*", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"pm", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}],
       "]"}], ",", " ", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"1", "/", "10"}], "*", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}],
       "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.95147737286353*^9, 3.951477376781413*^9}, {
  3.9514774530534487`*^9, 3.951477460829548*^9}, {3.9514775779887733`*^9, 
  3.951477641211936*^9}, {3.951477895843008*^9, 3.951477963306234*^9}, {
  3.9514783749763308`*^9, 3.951478380654146*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"4ea5cbed-21c2-4fd0-b9df-b20516a37fe4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pm", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPdRtwm", ",", "y", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mMm", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"pm", ",", 
     RowBox[{"9", "/", "10"}], ",", "1", ",", "M1", ",", "0", ",", "0", ",", 
     "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cPdRtwm", ",", "y", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mMp", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"pp", ",", 
     RowBox[{"9", "/", "10"}], ",", "1", ",", "M1", ",", "0", ",", "0", ",", 
     "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951478156442945*^9, 3.951478300944745*^9}, {
  3.951478359759803*^9, 3.951478365599225*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"76380a34-2af8-4b83-a1aa-4be12eaaa0ba"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.951478327471838*^9, 
  3.951478331303141*^9}},ExpressionUUID->"630fd9d5-419e-425f-9fd2-\
9b68102a5cdb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Min", "[", "mMm", "]"}], ">=", "54"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Min", "[", "mMp", "]"}], ">=", "54"}]}], "Input",
 CellChangeTimes->{{3.951478335746992*^9, 3.9514783374232264`*^9}, {
  3.95147845376703*^9, 3.951478471190443*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"f19559ef-7348-4f8c-ba6e-aad63c7b3b35"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.951478338071536*^9, 3.95147842406824*^9, {3.951478461345813*^9, 
   3.951478472013216*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"707bb7ee-64d0-4294-b23f-67c3b4af242c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.951478338071536*^9, 3.95147842406824*^9, {3.951478461345813*^9, 
   3.951478472013711*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"a4d852f8-1342-44fa-ba1c-8fbff6b6ddaf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.951540265364756*^9, 
  3.951540267540764*^9}},ExpressionUUID->"6a4825bf-30d4-4dce-b27c-\
d613f4ca1369"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.951476792105441*^9, 
  3.951476797137282*^9}},ExpressionUUID->"bc346d5e-1209-4385-89ca-\
93592830e2c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "259"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "259"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "259", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951476839948307*^9, 3.951476885537664*^9}, {
  3.951476937361978*^9, 3.9514769468010187`*^9}, {3.951476993971621*^9, 
  3.9514769960822897`*^9}, {3.951477026850607*^9, 3.951477031810305*^9}, {
  3.951540366966333*^9, 3.951540379069675*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"229c44c1-fc83-4f01-87c2-6ee07c725fdc"],

Cell["Compute derivative of $\\widetilde{P}^\\psi_C$", "Text",
 CellChangeTimes->{{3.9515405203940907`*^9, 
  3.9515405382895613`*^9}},ExpressionUUID->"89f26e2e-9421-4f75-9f43-\
b768d46e9fbb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PpsiCtw", "[", 
    RowBox[{"y", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPpsiCtwm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PpsiCtw", "[", 
    RowBox[{"y", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPpsiCtwp", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PpsiStw", "[", 
    RowBox[{"y", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPpsiStwm", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"PpsiStw", "[", 
    RowBox[{"y", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdPpsiStwp", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951477142401205*^9, 3.951477291230483*^9}, {
  3.9515405436746197`*^9, 3.951540626113183*^9}, {3.951540959855472*^9, 
  3.951541003550947*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a09cd4ab-200f-4b42-8c11-08266e713a43"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.951476792105441*^9, 
  3.951476797137282*^9}},ExpressionUUID->"914aef5f-727f-4d33-ba55-\
5a68bd824396"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "402"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "402"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "402", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951476839948307*^9, 3.951476885537664*^9}, {
  3.951476937361978*^9, 3.9514769468010187`*^9}, {3.951476993971621*^9, 
  3.9514769960822897`*^9}, {3.951477026850607*^9, 3.951477031810305*^9}, {
  3.951540366966333*^9, 3.951540379069675*^9}, {3.951813278000614*^9, 
  3.951813290087203*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"803ebe83-7182-41a1-99f2-65a2728f0a96"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.951813519894212*^9, 
  3.951813521870071*^9}},ExpressionUUID->"fe82945b-f1b7-4377-a0e5-\
8fcaf0ed9b61"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPpsiCtwm", ",", "y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "*", 
     RowBox[{"PdRtw", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"PpsiCtw", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "*", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPdRtwm", ",", "y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"9", "/", "10"}], ",", "1", ",", "x1"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiCtwm", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPpsiCtwp", ",", "y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], "*", 
     RowBox[{"PdRtw", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"PpsiCtw", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], "*", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPdRtwp", ",", "y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"9", "/", "10"}], ",", "1", ",", "x1"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiCtwp", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPpsiStwm", ",", "y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "*", 
     RowBox[{"PdRtw", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"PpsiStw", "[", 
      RowBox[{"y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "*", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPdRtwm", ",", "y", ",", 
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"9", "/", "10"}], ",", "1", ",", "x1"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiStwm", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPpsiStwp", ",", "y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], "*", 
     RowBox[{"PdRtw", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"PpsiStw", "[", 
      RowBox[{"y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}], "*", 
     RowBox[{"EvalPoly", "[", 
      RowBox[{"cdPdRtwp", ",", "y", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"9", "/", "10"}], ",", "1", ",", "x1"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPpsiStwp", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9518135313430977`*^9, 3.951813718308611*^9}, {
  3.951814651969143*^9, 3.951814766885518*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"a391a2d2-8383-4853-8d22-4b9e11bd7d91"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.9518210341449337`*^9, 3.951821038744389*^9}, 
   3.951891340760419*^9},ExpressionUUID->"247781c5-4df3-4a73-8e9d-\
d8dafef09ef3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nTPpsiCtwm", "<=", 
  RowBox[{"7", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "8"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTPpsiCtwp", "<=", 
  RowBox[{"7", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "8"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTPpsiStwm", "<=", 
  RowBox[{"8", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "8"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nTPpsiStwp", "<=", 
  RowBox[{"8", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "8"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.951821053177148*^9, 3.951821099752635*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"fb8f7402-27ee-452c-9594-53428dbbe2fc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9518210947346582`*^9, 3.951821102822616*^9}},
 CellLabel->"Out[66]=",ExpressionUUID->"9bda3155-f6fd-418c-a12d-92198d231603"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9518210947346582`*^9, 3.95182110282306*^9}},
 CellLabel->"Out[67]=",ExpressionUUID->"f36d592f-03ca-4d88-a88a-e64e789d52aa"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9518210947346582`*^9, 3.9518211028234377`*^9}},
 CellLabel->"Out[68]=",ExpressionUUID->"9448e302-9aa6-42f7-a14c-f94ec8ad64a9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9518210947346582`*^9, 3.9518211028238373`*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"72edf65e-c77c-4c8f-b4db-1ea143df5fbc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dphi", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", "a"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.951891454904262*^9, 3.951891510455159*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3321ca85-78ce-4280-86d1-bd6e6612d84d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"10", "/", "19"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"PpsiC", "[", 
        RowBox[{
         RowBox[{"9", "/", "10"}], ",", 
         RowBox[{"-", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"PpsiS", "[", 
        RowBox[{
         RowBox[{"9", "/", "10"}], ",", 
         RowBox[{"-", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PdR", "[", 
       RowBox[{
        RowBox[{"9", "/", "10"}], ",", 
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], 
      RowBox[{"dphi", "[", 
       RowBox[{
        RowBox[{"9", "/", "10"}], ",", 
        RowBox[{"astar", "-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], ")"}]}]}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "12"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"10", "/", "19"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"PpsiC", "[", 
        RowBox[{
         RowBox[{"9", "/", "10"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], "]"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"PpsiS", "[", 
        RowBox[{
         RowBox[{"9", "/", "10"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], "]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PdR", "[", 
       RowBox[{
        RowBox[{"9", "/", "10"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], "]"}], 
      RowBox[{"dphi", "[", 
       RowBox[{
        RowBox[{"9", "/", "10"}], ",", 
        RowBox[{"astar", "+", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}]}], "]"}]}], ")"}]}]}], "<=", 
  RowBox[{"10", "^", 
   RowBox[{"(", 
    RowBox[{"-", "12"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.951891348553653*^9, 3.9518914221430407`*^9}, {
  3.951891654117938*^9, 3.9518916789186296`*^9}, {3.9518917102384853`*^9, 
  3.951891735581719*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"412e8e9a-a999-47dd-97ac-f54229eb08f3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.951891672794873*^9, 3.951891681515723*^9}, 
   3.9518917393320913`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"65d2643c-1bfd-49d7-8867-0bdba02a144a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.951891672794873*^9, 3.951891681515723*^9}, 
   3.9518917409934893`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d56b649e-9d5e-4392-a8d0-bcbb9f973836"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{721.5, 683.25},
WindowMargins->{{73.5, Automatic}, {Automatic, 75}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"815199ca-64e1-4097-a6fc-4c1564b843bb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 154, 3, 96, "Title",ExpressionUUID->"c613c18d-1ffa-48d4-a98d-990116df4229"],
Cell[CellGroupData[{
Cell[755, 29, 224, 4, 67, "Chapter",ExpressionUUID->"32f6dda6-8ec7-42f7-97f8-68f2a6d5f86a"],
Cell[982, 35, 592, 14, 120, "Input",ExpressionUUID->"bc797776-a7d7-4fbd-b76e-7209180cdacd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1611, 54, 167, 3, 67, "Chapter",ExpressionUUID->"8234c2d8-6bb2-41eb-a274-33eb049ab9c9"],
Cell[1781, 59, 1778, 53, 71, "Input",ExpressionUUID->"5b643656-7fb4-41e3-9b22-cac454a48d32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3596, 117, 174, 3, 67, "Chapter",ExpressionUUID->"2d21d021-0333-4bd8-9404-58fbbf661ca7"],
Cell[3773, 122, 175, 3, 33, "Text",ExpressionUUID->"5c2c46b5-1eca-45f2-bf76-b3059a131cb1"],
Cell[3951, 127, 1309, 36, 169, "Input",ExpressionUUID->"bc681bf8-7266-4de5-947c-3012b7083adf"],
Cell[5263, 165, 190, 3, 33, "Text",ExpressionUUID->"d85fbaba-6065-4e84-9b4c-9c07bdc1a67d"],
Cell[5456, 170, 1496, 47, 129, "Input",ExpressionUUID->"6e916ae3-f25d-45f1-83f9-f69e3862595a"],
Cell[6955, 219, 156, 3, 33, "Text",ExpressionUUID->"bf850e01-f3b8-4f06-9d12-cc81ff88513b"],
Cell[7114, 224, 425, 13, 29, "Input",ExpressionUUID->"f54d95bf-e81d-4b2e-9dd1-e694c6a3524f"],
Cell[7542, 239, 171, 3, 33, "Text",ExpressionUUID->"63d0d1f7-c205-469a-8def-63ad2b3aca69"],
Cell[7716, 244, 1688, 48, 93, "Input",ExpressionUUID->"4ea5cbed-21c2-4fd0-b9df-b20516a37fe4"],
Cell[9407, 294, 1031, 29, 89, "Input",ExpressionUUID->"76380a34-2af8-4b83-a1aa-4be12eaaa0ba"],
Cell[10441, 325, 154, 3, 33, "Text",ExpressionUUID->"630fd9d5-419e-425f-9fd2-9b68102a5cdb"],
Cell[CellGroupData[{
Cell[10620, 332, 364, 7, 49, "Input",ExpressionUUID->"f19559ef-7348-4f8c-ba6e-aad63c7b3b35"],
Cell[10987, 341, 226, 4, 33, "Output",ExpressionUUID->"707bb7ee-64d0-4294-b23f-67c3b4af242c"],
Cell[11216, 347, 226, 4, 33, "Output",ExpressionUUID->"a4d852f8-1342-44fa-ba1c-8fbff6b6ddaf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11491, 357, 160, 3, 67, "Chapter",ExpressionUUID->"6a4825bf-30d4-4dce-b27c-d613f4ca1369"],
Cell[11654, 362, 175, 3, 33, "Text",ExpressionUUID->"bc346d5e-1209-4385-89ca-93592830e2c5"],
Cell[11832, 367, 1357, 37, 169, "Input",ExpressionUUID->"229c44c1-fc83-4f01-87c2-6ee07c725fdc"],
Cell[13192, 406, 192, 3, 33, "Text",ExpressionUUID->"89f26e2e-9421-4f75-9f43-b768d46e9fbb"],
Cell[13387, 411, 2149, 70, 169, "Input",ExpressionUUID->"a09cd4ab-200f-4b42-8c11-08266e713a43"],
Cell[15539, 483, 175, 3, 33, "Text",ExpressionUUID->"914aef5f-727f-4d33-ba55-5a68bd824396"],
Cell[15717, 488, 1407, 38, 169, "Input",ExpressionUUID->"803ebe83-7182-41a1-99f2-65a2728f0a96"],
Cell[17127, 528, 157, 3, 33, "Text",ExpressionUUID->"fe82945b-f1b7-4377-a0e5-8fcaf0ed9b61"],
Cell[17287, 533, 5593, 183, 329, "Input",ExpressionUUID->"a391a2d2-8383-4853-8d22-4b9e11bd7d91"],
Cell[22883, 718, 180, 3, 33, "Text",ExpressionUUID->"247781c5-4df3-4a73-8e9d-d8dafef09ef3"],
Cell[CellGroupData[{
Cell[23088, 725, 762, 22, 89, "Input",ExpressionUUID->"fb8f7402-27ee-452c-9594-53428dbbe2fc"],
Cell[23853, 749, 178, 2, 33, "Output",ExpressionUUID->"9bda3155-f6fd-418c-a12d-92198d231603"],
Cell[24034, 753, 177, 2, 33, "Output",ExpressionUUID->"f36d592f-03ca-4d88-a88a-e64e789d52aa"],
Cell[24214, 757, 180, 2, 33, "Output",ExpressionUUID->"9448e302-9aa6-42f7-a14c-f94ec8ad64a9"],
Cell[24397, 761, 180, 2, 33, "Output",ExpressionUUID->"72edf65e-c77c-4c8f-b4db-1ea143df5fbc"]
}, Open  ]],
Cell[24592, 766, 822, 27, 30, "Input",ExpressionUUID->"3321ca85-78ce-4280-86d1-bd6e6612d84d"],
Cell[CellGroupData[{
Cell[25439, 797, 2576, 83, 89, "Input",ExpressionUUID->"412e8e9a-a999-47dd-97ac-f54229eb08f3"],
Cell[28018, 882, 203, 3, 33, "Output",ExpressionUUID->"65d2643c-1bfd-49d7-8867-0bdba02a144a"],
Cell[28224, 887, 203, 3, 52, "Output",ExpressionUUID->"d56b649e-9d5e-4392-a8d0-bcbb9f973836"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Proposition_6.4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16255,        470]
NotebookOptionsPosition[     13086,        416]
NotebookOutlinePosition[     13489,        432]
CellTagsIndexPosition[     13446,        429]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Proposition 6.4", "Title",
 CellChangeTimes->{{3.91205071826604*^9, 3.9120507212658854`*^9}, {
  3.9465305568239*^9, 
  3.946530559791539*^9}},ExpressionUUID->"2da34f42-206e-48a4-9834-\
d63b80c21a30"],

Cell[CellGroupData[{

Cell["Include Definition 6.1", "Chapter",
 CellChangeTimes->{{3.912050731434675*^9, 3.91205073349761*^9}, {
  3.9465306296824083`*^9, 
  3.94653063372773*^9}},ExpressionUUID->"5566f4e4-63de-4562-b8ff-\
08e4db5256ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.1.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.94704434350634*^9, 
  3.947044356994151*^9}},ExpressionUUID->"09a7e527-3885-4490-829a-\
a71075325cd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of remainder", "Chapter",
 CellChangeTimes->{{3.9465291229462442`*^9, 
  3.9465291253450823`*^9}},ExpressionUUID->"1f9591b0-7016-41d0-8a45-\
5308fe34db48"],

Cell["Coefficients of equation", "Text",
 CellChangeTimes->{{3.897970054667831*^9, 
  3.897970058731843*^9}},ExpressionUUID->"924f7288-a370-42a1-aaaa-\
a21710a929b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "I", " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}]}], "-", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", 
        RowBox[{"I", "/", "a"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q0", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "I", " ", "a"}]}], ")"}]}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], "-", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", "/", "a"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7789089685533047`*^9, 3.778909081195874*^9}, {
  3.778909749283183*^9, 3.7789097513610487`*^9}, {3.778990963402431*^9, 
  3.7789909662882547`*^9}, {3.794645681273116*^9, 3.794645870188346*^9}, {
  3.794646443833097*^9, 3.794646449298574*^9}, {3.810957993736436*^9, 
  3.810958020277893*^9}, {3.8109584546544237`*^9, 3.8109585157957907`*^9}, {
  3.810958963372946*^9, 3.810958968100679*^9}, {3.88605755488253*^9, 
  3.886057557126227*^9}, {3.951386119831629*^9, 
  3.951386121701898*^9}},ExpressionUUID->"53456664-1fe5-40e0-9c64-\
b57fd11f4ab5"],

Cell["Remainder", "Text",
 CellChangeTimes->{{3.897970068091497*^9, 
  3.897970069139505*^9}},ExpressionUUID->"2d908c05-af6a-49bf-83f1-\
32fc430dcefb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Rem", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ddfstar", "[", 
     RowBox[{"y", ",", "a"}], "]"}], "+", 
    RowBox[{
     RowBox[{"p0", "[", 
      RowBox[{"y", ",", 
       RowBox[{"astar", "+", "a"}]}], "]"}], 
     RowBox[{"dfstar", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"q0", "[", 
      RowBox[{"y", ",", 
       RowBox[{"astar", "+", "a"}]}], "]"}], 
     RowBox[{"fstar", "[", 
      RowBox[{"y", ",", "a"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"fstar", "[", 
       RowBox[{"y", ",", "a"}], "]"}], "^", "2"}], 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"fstar", "[", 
        RowBox[{"y", ",", "a"}], "]"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890211419125114*^9, 3.890211502114172*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7628133b-a126-466a-a567-ac3b0b01bbee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute matrix T", "Chapter",
 CellChangeTimes->{{3.914932845687901*^9, 
  3.914932853687613*^9}},ExpressionUUID->"7592fdb4-4554-4489-b551-\
10c60f17e1f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "151", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "6", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9149328623345127`*^9, 3.914932896893133*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2550059c-f6ef-4d60-bf8c-593a22b757af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{"1", "/", "151"}], "*", "j"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "151"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{"1", "/", "6"}], "*", "j"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914932903360971*^9, 3.914932953956169*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0c094c89-123c-458c-83b8-f0b36579d06f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914933054433194*^9, 3.914933071945285*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e03fd4d4-0a7e-435c-9f50-d497a27b5d8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914933103736722*^9, 3.914933114063656*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"92c50d4a-3573-41f5-9df9-40f5bcb2faac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T norm", "Chapter",
 CellChangeTimes->{{3.914995070221424*^9, 
  3.91499507470357*^9}},ExpressionUUID->"5caf81f3-7746-4d6b-b17b-\
71cd2d846ca7"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.9465312516419573`*^9, 
  3.946531288337566*^9}},ExpressionUUID->"9bdc6e87-8b8c-40d1-acfa-\
79e0cc0dd67f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], "*", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914932959963294*^9, 3.914932985960677*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"77e4c473-27aa-4a7e-8e87-406962956ca9"],

Cell["Definition of polynomial $R$", "Text",
 CellChangeTimes->{{3.94653129728082*^9, 
  3.946531302600964*^9}},ExpressionUUID->"c4bab1b0-3638-4e45-ba20-\
36845332100f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}]}]}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"Rem", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915072330952242*^9, 3.915072357391568*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"997bf8ee-dafc-4645-a5a9-8ab139b745dc"],

Cell["Real part of $R$", "Text",
 CellChangeTimes->{{3.9465313089851227`*^9, 
  3.94653131140058*^9}},ExpressionUUID->"1f41b9e4-1e9d-47a6-8a7d-\
4cfc6b5c2fbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"R", "[", 
     RowBox[{"y", ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "a"}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914933131411872*^9, 3.914933180637377*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b9660c97-d0a7-49d8-83be-42a9cd24a850"],

Cell["Compute T-Norm", "Text",
 CellChangeTimes->{{3.946531317464828*^9, 
  3.946531322272409*^9}},ExpressionUUID->"f1dd15e4-0e31-4b12-8998-\
a9f702a884e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nRe", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"r", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9149332052703123`*^9, 3.91493322734479*^9}, {
  3.946531070813992*^9, 3.946531072068078*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e9f37f73-00ea-4085-b3c2-6b57c3cb1d14"],

Cell["Imaginary part of $R$", "Text",
 CellChangeTimes->{{3.946531327793015*^9, 
  3.9465313318327303`*^9}},ExpressionUUID->"d62c1909-b7cb-45e2-93ba-\
0922010891c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Im", "[", 
    RowBox[{"R", "[", 
     RowBox[{"y", ",", 
      RowBox[{"phiab", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "a"}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.91499482454702*^9, 3.914994840339588*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1ed38642-2ebc-4af3-9264-a82411b78cb0"],

Cell["Compute T-Norm", "Text",
 CellChangeTimes->{{3.946531335024893*^9, 
  3.946531338712925*^9}},ExpressionUUID->"1c8ab0bb-c8ea-4dae-8199-\
0d926c60ffde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nIm", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"r", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.91499485236443*^9, 3.914994853139421*^9}, {
  3.946531141147396*^9, 3.946531142322885*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1f148713-d5cd-4595-bf83-be36176f63c2"],

Cell["Check bound", "Text",
 CellChangeTimes->{{3.946531343064403*^9, 
  3.946531345552816*^9}},ExpressionUUID->"f9a52326-c8dc-4b68-8a6d-\
c1712aa696b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nRe", "^", "2"}], "+", 
   RowBox[{"nIm", "^", "2"}]}], "\[LessEqual]", 
  RowBox[{"4", "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "9"}], ")"}]}]}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.914994859796295*^9, 3.914994876226453*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"b5cc1712-4e90-494b-ad09-2e94ff248281"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.946531192540182*^9, 3.9465315942091217`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"85705206-9a2b-4f01-badc-121b17752874"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{824.25, 626.25},
WindowMargins->{{Automatic, 302.25}, {Automatic, 169.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"720eb284-369b-486e-9cdb-6d3f4c77b760"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 206, 4, 96, "Title",ExpressionUUID->"2da34f42-206e-48a4-9834-d63b80c21a30"],
Cell[CellGroupData[{
Cell[811, 30, 216, 4, 67, "Chapter",ExpressionUUID->"5566f4e4-63de-4562-b8ff-08e4db5256ec"],
Cell[1030, 36, 758, 16, 49, "Input",ExpressionUUID->"09a7e527-3885-4490-829a-a71075325cd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1825, 57, 172, 3, 67, "Chapter",ExpressionUUID->"1f9591b0-7016-41d0-8a45-5308fe34db48"],
Cell[2000, 62, 166, 3, 33, "Text",ExpressionUUID->"924f7288-a370-42a1-aaaa-a21710a929b0"],
Cell[2169, 67, 2237, 68, 73, "Input",ExpressionUUID->"53456664-1fe5-40e0-9c64-b57fd11f4ab5"],
Cell[4409, 137, 151, 3, 33, "Text",ExpressionUUID->"2d908c05-af6a-49bf-83f1-32fc430dcefb"],
Cell[4563, 142, 1049, 32, 49, "Input",ExpressionUUID->"7628133b-a126-466a-a567-ac3b0b01bbee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5649, 179, 161, 3, 67, "Chapter",ExpressionUUID->"7592fdb4-4554-4489-b551-10c60f17e1f1"],
Cell[5813, 184, 361, 8, 49, "Input",ExpressionUUID->"2550059c-f6ef-4d60-bf8c-593a22b757af"],
Cell[6177, 194, 796, 25, 49, "Input",ExpressionUUID->"0c094c89-123c-458c-83b8-f0b36579d06f"],
Cell[6976, 221, 361, 8, 49, "Input",ExpressionUUID->"e03fd4d4-0a7e-435c-9f50-d497a27b5d8e"],
Cell[7340, 231, 336, 8, 49, "Input",ExpressionUUID->"92c50d4a-3573-41f5-9df9-40f5bcb2faac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7713, 244, 158, 3, 67, "Chapter",ExpressionUUID->"5caf81f3-7746-4d6b-b17b-71cd2d846ca7"],
Cell[7874, 249, 158, 3, 33, "Text",ExpressionUUID->"9bdc6e87-8b8c-40d1-acfa-79e0cc0dd67f"],
Cell[8035, 254, 492, 14, 29, "Input",ExpressionUUID->"77e4c473-27aa-4a7e-8e87-406962956ca9"],
Cell[8530, 270, 169, 3, 33, "Text",ExpressionUUID->"c4bab1b0-3638-4e45-ba20-36845332100f"],
Cell[8702, 275, 875, 28, 30, "Input",ExpressionUUID->"997bf8ee-dafc-4645-a5a9-8ab139b745dc"],
Cell[9580, 305, 159, 3, 33, "Text",ExpressionUUID->"1f41b9e4-1e9d-47a6-8a7d-4cfc6b5c2fbb"],
Cell[9742, 310, 633, 19, 29, "Input",ExpressionUUID->"b9660c97-d0a7-49d8-83be-42a9cd24a850"],
Cell[10378, 331, 156, 3, 33, "Text",ExpressionUUID->"f1dd15e4-0e31-4b12-8998-a9f702a884e8"],
Cell[10537, 336, 364, 8, 29, "Input",ExpressionUUID->"e9f37f73-00ea-4085-b3c2-6b57c3cb1d14"],
Cell[10904, 346, 165, 3, 33, "Text",ExpressionUUID->"d62c1909-b7cb-45e2-93ba-0922010891c9"],
Cell[11072, 351, 632, 19, 29, "Input",ExpressionUUID->"1ed38642-2ebc-4af3-9264-a82411b78cb0"],
Cell[11707, 372, 156, 3, 33, "Text",ExpressionUUID->"1c8ab0bb-c8ea-4dae-8199-0d926c60ffde"],
Cell[11866, 377, 362, 8, 29, "Input",ExpressionUUID->"1f148713-d5cd-4595-bf83-be36176f63c2"],
Cell[12231, 387, 153, 3, 33, "Text",ExpressionUUID->"f9a52326-c8dc-4b68-8a6d-c1712aa696b7"],
Cell[CellGroupData[{
Cell[12409, 394, 458, 13, 29, "Input",ExpressionUUID->"b5cc1712-4e90-494b-ad09-2e94ff248281"],
Cell[12870, 409, 176, 2, 33, "Output",ExpressionUUID->"85705206-9a2b-4f01-badc-121b17752874"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Proposition_7.4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     85241,       2352]
NotebookOptionsPosition[     77638,       2229]
NotebookOutlinePosition[     78039,       2245]
CellTagsIndexPosition[     77996,       2242]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Proposition 7.4", "Title",
 CellChangeTimes->{{3.948336582736497*^9, 
  3.948336585558366*^9}},ExpressionUUID->"444b8956-5775-4144-88f9-\
be4a840f27a2"],

Cell[CellGroupData[{

Cell["Include Definitions 6.6, 6.17, 6.20 and 7.1", "Chapter",
 CellChangeTimes->{{3.948336589014209*^9, 3.948336592182002*^9}, {
   3.948357359086475*^9, 3.948357360686397*^9}, {3.948442691029974*^9, 
   3.948442691875414*^9}, 3.9484428506981993`*^9, {3.948443502406299*^9, 
   3.948443503621704*^9}},ExpressionUUID->"b18b668f-a8c5-42f5-8e56-\
250ecf116159"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.6.nb\>\"", "]"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.17.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.20.nb\>\"", "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_7.1.nb\>\"", "]"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.9466973499044657`*^9, 3.946697350670038*^9}, {3.947044130524561*^9, 
  3.947044154835737*^9}, {3.9483366242479477`*^9, 3.948336629519546*^9}, {
  3.9483573711280003`*^9, 3.948357377046653*^9}, {3.948442732508236*^9, 
  3.948442736026887*^9}, {3.94844351054253*^9, 3.948443513966014*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"aba34f48-2ff6-4fc1-b503-d51a9d01e847"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute derivatives of matrix polynomials $Q_{XY}$", "Chapter",
 CellChangeTimes->{{3.9483368903181868`*^9, 
  3.948336913069751*^9}},ExpressionUUID->"45f015e3-9b5d-4ea2-b9c7-\
deebc9c7b290"],

Cell["Generate matrices for basis change", "Text",
 CellChangeTimes->{{3.9483369248877163`*^9, 
  3.948336929236931*^9}},ExpressionUUID->"6d97e4f0-264e-4377-8401-\
21f2f5290d56"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"j", "/", 
      RowBox[{"(", 
       RowBox[{"141", "*", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "141"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"j", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "14"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948336942143712*^9, 3.948336948325983*^9}, {
  3.9483370073101788`*^9, 3.948337042605659*^9}, {3.948337517898275*^9, 
  3.948337545410242*^9}, {3.948337593779296*^9, 3.948337594507378*^9}, {
  3.948357541894455*^9, 3.948357544141119*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c3d5376b-9d15-4bc9-84dd-59ef17fd91ce"],

Cell["\<\
Compute coefficients of polynomials and their derivatives in monomial basis\
\>", "Text",
 CellChangeTimes->{{3.948337717624319*^9, 3.948337741888467*^9}, {
  3.9484221573294897`*^9, 
  3.948422163112566*^9}},ExpressionUUID->"32e39eef-332e-4e50-9106-\
72fc1c43c710"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQCC", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQCC", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "2"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"QCC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"cQCC", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "q", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cdQCC", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "q", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.948337749249982*^9, 3.948337796323276*^9}, {
  3.9483378310325127`*^9, 3.948337867264378*^9}, {3.948338361398181*^9, 
  3.9483384102609587`*^9}, {3.9483451823392553`*^9, 
  3.9483451824408703`*^9}},ExpressionUUID->"f868b0cb-bd4c-447f-b17e-\
8a2cb7c0e864"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQCS", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQCS", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "2"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"QCS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"cQCS", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "q", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cdQCS", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "q", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.948337749249982*^9, 3.948337796323276*^9}, {
  3.9483378310325127`*^9, 3.948337867264378*^9}, {3.948338361398181*^9, 
  3.9483384102609587`*^9}, {3.948340252879796*^9, 3.9483402661505213`*^9}, {
  3.9483451789789667`*^9, 
  3.948345179082127*^9}},ExpressionUUID->"926c781e-5a36-4813-a92f-\
12765910b627"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cQSS", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdQSS", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "2"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"QSS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"cQSS", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "q", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cdQSS", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "q", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.948337749249982*^9, 3.948337796323276*^9}, {
  3.9483378310325127`*^9, 3.948337867264378*^9}, {3.948338361398181*^9, 
  3.9483384102609587`*^9}, {3.948340252879796*^9, 3.9483402661505213`*^9}, {
  3.948342370463299*^9, 3.948342384798519*^9}, {3.948345187643012*^9, 
  3.948345187786036*^9}},ExpressionUUID->"12e2277e-25f6-4d5d-9cf1-\
683463c6d6f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluations at removable singularity", "Chapter",
 CellChangeTimes->{{3.9483401008079443`*^9, 3.948340103231415*^9}, {
  3.948344591757942*^9, 
  3.948344625060473*^9}},ExpressionUUID->"ef0bef4c-fc98-4f78-b08c-\
eac1cf4e39b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{
     RowBox[{"cQCC", "[", 
      RowBox[{"[", 
       RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", "1", ",", "a"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909642943355196*^9, 3.909643068053626*^9}, {
  3.909643106613364*^9, 3.909643133715007*^9}, {3.910064868759247*^9, 
  3.9100648690702057`*^9}, {3.910154823125136*^9, 3.9101548234526577`*^9}, {
  3.910235445747921*^9, 3.910235452058934*^9}, {3.9483401205276127`*^9, 
  3.9483401307039537`*^9}, {3.948340192552415*^9, 3.948340192646749*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"461e9602-9445-4a8b-afc4-1a7ceb6ffaa2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948340146553276*^9, 3.948340195441304*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"dacd784b-48b9-4a62-a3e0-fa1f9f3ee34c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{
     RowBox[{"cdQCC", "[", 
      RowBox[{"[", 
       RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", "1", ",", "a"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909642943355196*^9, 3.909643068053626*^9}, {
  3.909643106613364*^9, 3.909643133715007*^9}, {3.910064868759247*^9, 
  3.9100648690702057`*^9}, {3.910154823125136*^9, 3.9101548234526577`*^9}, {
  3.910235445747921*^9, 3.910235452058934*^9}, {3.9483401205276127`*^9, 
  3.9483401307039537`*^9}, {3.948340192552415*^9, 3.9483402098389177`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"178e4651-6e1e-447a-a63b-94ee1eb1e6e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9483402177315083`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"d5d8dcd7-1d15-47b6-9c67-c7c77481196e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{
     RowBox[{"cQCS", "[", 
      RowBox[{"[", 
       RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", "1", ",", "a"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909642943355196*^9, 3.909643068053626*^9}, {
  3.909643106613364*^9, 3.909643133715007*^9}, {3.910064868759247*^9, 
  3.9100648690702057`*^9}, {3.910154823125136*^9, 3.9101548234526577`*^9}, {
  3.910235445747921*^9, 3.910235452058934*^9}, {3.9483401205276127`*^9, 
  3.9483401307039537`*^9}, {3.948340192552415*^9, 3.948340192646749*^9}, {
  3.948344535943016*^9, 3.948344536351131*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"74b96003-3ccd-443e-a812-25aafa383101"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948344554609582*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ad4d88ec-633c-4539-8387-1fa5e3c199c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{
     RowBox[{"cdQCS", "[", 
      RowBox[{"[", 
       RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", "1", ",", "a"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909642943355196*^9, 3.909643068053626*^9}, {
  3.909643106613364*^9, 3.909643133715007*^9}, {3.910064868759247*^9, 
  3.9100648690702057`*^9}, {3.910154823125136*^9, 3.9101548234526577`*^9}, {
  3.910235445747921*^9, 3.910235452058934*^9}, {3.9483401205276127`*^9, 
  3.9483401307039537`*^9}, {3.948340192552415*^9, 3.9483402098389177`*^9}, {
  3.9483445401426*^9, 3.9483445405742273`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ba2717a8-05bf-4035-a6c3-1e7c75b0148c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948344558221575*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"ea0a5943-f2d2-476a-b4c0-0bf7785d744e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{
     RowBox[{"cQSS", "[", 
      RowBox[{"[", 
       RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", "1", ",", "a"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909642943355196*^9, 3.909643068053626*^9}, {
  3.909643106613364*^9, 3.909643133715007*^9}, {3.910064868759247*^9, 
  3.9100648690702057`*^9}, {3.910154823125136*^9, 3.9101548234526577`*^9}, {
  3.910235445747921*^9, 3.910235452058934*^9}, {3.9483401205276127`*^9, 
  3.9483401307039537`*^9}, {3.948340192552415*^9, 3.948340192646749*^9}, {
  3.948344544534423*^9, 3.948344545453875*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"67228638-5e80-42e0-b7dc-1482fbd2a620"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.94834456149794*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"a6e63d84-a0c5-4b64-9177-b9410d78fcad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{
     RowBox[{"cdQSS", "[", 
      RowBox[{"[", 
       RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", "1", ",", "a"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909642943355196*^9, 3.909643068053626*^9}, {
  3.909643106613364*^9, 3.909643133715007*^9}, {3.910064868759247*^9, 
  3.9100648690702057`*^9}, {3.910154823125136*^9, 3.9101548234526577`*^9}, {
  3.910235445747921*^9, 3.910235452058934*^9}, {3.9483401205276127`*^9, 
  3.9483401307039537`*^9}, {3.948340192552415*^9, 3.9483402098389177`*^9}, {
  3.948344549142004*^9, 3.94834454980556*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"b47bb456-590f-49ff-bd05-bbd17bf2fe8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948344564497405*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"72c566a3-eb95-4182-80e0-e3dbeb87f2d1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute T-norms", "Chapter",
 CellChangeTimes->{{3.9483446779015493`*^9, 
  3.948344681325219*^9}},ExpressionUUID->"5c3e3c5d-3ab5-43e6-8cfc-\
1a0043ed4708"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.9483447486200657`*^9, 
  3.948344754340568*^9}},ExpressionUUID->"817676fb-ad76-4640-9322-\
fbc3d2a25889"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "141", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "14", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948344756750011*^9, 3.9483447853478193`*^9}, {
  3.948344914908142*^9, 3.9483449280593367`*^9}, {3.948357532742662*^9, 
  3.9483575328215523`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"02198ff1-5fa1-43b8-9ee8-c859db11acba"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.948344816604251*^9, 
  3.948344838443557*^9}},ExpressionUUID->"503c7c07-597a-43f1-a1fa-\
a6fa33ac208f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948344839904118*^9, 3.948344865684021*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"01dad829-4d72-4a01-ad09-120a3398b154"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.948344965890828*^9, 
  3.9483449680265923`*^9}},ExpressionUUID->"55b453f8-38bc-4891-b13a-\
b9d6a1ef1a67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nQCS", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9096484813696823`*^9, 3.909648493091894*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"c35944ed-b7c4-4568-b15b-f7e64d0300ea"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "2"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{
          RowBox[{"QCS", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "l"}], "]"}], "]"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"q", "[", 
        RowBox[{
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nQCS", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.9096481179434977`*^9, 3.909648259856468*^9}, {
   3.9096484651696367`*^9, 3.909648518643455*^9}, {3.909648553997972*^9, 
   3.909648566281741*^9}, {3.9096486045641813`*^9, 3.909648606696169*^9}, {
   3.9096494352599*^9, 3.909649463586493*^9}, {3.9100833483041973`*^9, 
   3.9100833568958*^9}, {3.9101545457057657`*^9, 3.9101545515045557`*^9}, {
   3.910235348529152*^9, 3.9102353637282743`*^9}, 3.910235486284795*^9, {
   3.948345168981902*^9, 3.9483451690421753`*^9}, {3.948345202410424*^9, 
   3.948345401008809*^9}, {3.94834545646292*^9, 3.948345474389955*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"ce557900-e301-414e-9905-4941709ef333"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nQCCSS", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"331cceaf-91f2-42d5-9e23-a4b53e94aac0"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "2"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"QSS", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "l"}], "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"QCC", "[", 
             RowBox[{"y", ",", "a"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"q", "[", 
        RowBox[{
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nQCCSS", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.9096481179434977`*^9, 3.909648259856468*^9}, {
   3.9096484651696367`*^9, 3.909648518643455*^9}, {3.909648553997972*^9, 
   3.909648566281741*^9}, {3.9096486045641813`*^9, 3.909648606696169*^9}, {
   3.9096494352599*^9, 3.909649463586493*^9}, {3.9100833483041973`*^9, 
   3.9100833568958*^9}, {3.9101545457057657`*^9, 3.9101545515045557`*^9}, {
   3.910235348529152*^9, 3.9102353637282743`*^9}, 3.910235486284795*^9, {
   3.948345168981902*^9, 3.9483451690421753`*^9}, {3.948345202410424*^9, 
   3.948345401008809*^9}, {3.94834545646292*^9, 3.948345474389955*^9}, {
   3.9483545885639877`*^9, 3.948354606474535*^9}, {3.948355518917264*^9, 
   3.9483555201726093`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"049bb819-290d-4074-b88b-d3e1f01a3cea"],

Cell["Check condition", "Text",
 CellChangeTimes->{{3.94835668445999*^9, 
  3.948356686562751*^9}},ExpressionUUID->"709f5ead-6499-49c9-a2a8-\
1ba58fbf0197"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"nQCS", "[", 
     RowBox[{"[", 
      RowBox[{"k", ",", "l"}], "]"}], "]"}], "<=", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "18"}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "3", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909655303211735*^9, 3.909655372181573*^9}, {
  3.948356696139875*^9, 3.948356699091724*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"c57bb8bc-9ce0-4f33-9c4c-92cdf582ad51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948356701055458*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"7f300d64-7b59-496a-8745-9c81e18f0bcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"nQCCSS", "[", 
     RowBox[{"[", 
      RowBox[{"k", ",", "l"}], "]"}], "]"}], "<=", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "18"}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "3", ",", " ", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909655303211735*^9, 3.909655351206579*^9}, {
  3.9483567551077633`*^9, 3.948356755162609*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"be962620-a409-45fa-8ebc-252b29c11af7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9483567558235693`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"2cfe634a-86d6-4211-a208-61964fd9eb60"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute approximate maxima", "Chapter",
 CellChangeTimes->{{3.94835716492004*^9, 
  3.948357169880011*^9}},ExpressionUUID->"e61f2071-f884-4bfa-b5e4-\
14e03d03fa7a"],

Cell["Compute T-norms of denominator", "Text",
 CellChangeTimes->{{3.9484222208090887`*^9, 
  3.94842223040876*^9}},ExpressionUUID->"0d878c1c-2cf8-47fa-8588-\
a1c0be79c008"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{"PdR", "[", 
     RowBox[{"y", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cq", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cq", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTq", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd1q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd1q", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd2q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd2q", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.948422256680498*^9, 3.948422267895273*^9}, {
  3.9484223041045427`*^9, 3.948422304521926*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"02598560-bc2b-45f9-a192-899a3f169e1a"],

Cell["\<\
Compute T-norms of numerators and approximate maxima of terms involving \
$Q_{CC}$\
\>", "Text",
 CellChangeTimes->{{3.948422334495913*^9, 3.948422340711615*^9}, {
  3.94842239942332*^9, 3.94842241285522*^9}, {3.948429789588629*^9, 
  3.948429798195784*^9}},ExpressionUUID->"de82984a-b41e-4a1f-af97-\
17a390692d0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mM", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"3796bf51-be5e-4d1a-9326-04626caea233"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "2"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"astar", "+", "a"}], ")"}], 
        RowBox[{
         RowBox[{
          RowBox[{"QCC", "[", 
           RowBox[{"y", ",", "a"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "l"}], "]"}], "]"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cp", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cd1p", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cd2p", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cp", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTp", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cd1p", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTd1p", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cd2p", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTd2p", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{"M1", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTd1p", "*", "nTq"}], "+", 
           RowBox[{"nTp", "*", "nTd1q"}]}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M2", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"2", "*", "2", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTd2p", "*", "nTq"}], "+", 
           RowBox[{"nTp", "*", "nTd2q"}]}], ")"}]}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"EvalPoly", "[", 
         RowBox[{"cp", ",", "y", ",", "a"}], "]"}], "/", 
        RowBox[{"EvalPoly", "[", 
         RowBox[{"cq", ",", "y", ",", "a"}], "]"}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"mM", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"Eval", "[", 
        RowBox[{"f", ",", "0", ",", "1", ",", "M1", ",", 
         RowBox[{"-", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9483571865143557`*^9, 3.9483572239676657`*^9}, {
   3.948358153432847*^9, 3.948358181527969*^9}, {3.948358259479954*^9, 
   3.948358266703681*^9}, {3.948358373368279*^9, 3.948358387198267*^9}, {
   3.948358446742684*^9, 3.948358490141283*^9}, {3.9483587247264977`*^9, 
   3.948358740844099*^9}, {3.948361301580345*^9, 3.948361351149181*^9}, {
   3.948361413188484*^9, 3.948361415716241*^9}, {3.948361446343104*^9, 
   3.9483614625082817`*^9}, {3.948422264564287*^9, 3.9484223022676973`*^9}, 
   3.948422392529121*^9, {3.948429889541539*^9, 
   3.9484298905252132`*^9}},ExpressionUUID->"506d4c1f-0e3e-47bf-8a05-\
7d42873ccad9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"claim", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"45", "/", "1000"}], ",", 
       RowBox[{"12", "/", "100"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"19", "/", "100"}], ",", 
       RowBox[{"28", "/", "100"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9484293745116377`*^9, 3.948429473550468*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c0b96b5f-2420-42eb-938b-831c96a4edc7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mM", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<=", 
        RowBox[{"claim", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mM", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "<=", 
        RowBox[{"claim", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.948429482527378*^9, 3.948429615245542*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7c241ad9-d9fb-409c-8970-02f3056aa210"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948429630538043*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"5ed9605d-385a-4b44-a934-dd154dbc3f59"]
}, Open  ]],

Cell["\<\
Compute T-norms of numerators and approximate maxima of terms involving $Q_C$\
\
\>", "Text",
 CellChangeTimes->{{3.948422334495913*^9, 3.948422340711615*^9}, {
  3.94842239942332*^9, 3.94842241285522*^9}, {3.948429789588629*^9, 
  3.948429798195784*^9}, {3.948429855619755*^9, 
  3.948429856627293*^9}},ExpressionUUID->"1c305d76-221b-47a2-82de-\
458f2537a9e1"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "3"}], ",", 
   RowBox[{"k", "<=", "4"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
        RowBox[{
         RowBox[{"QC", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cp", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cd1p", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cd2p", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cp", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTp", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cd1p", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTd1p", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cd2p", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTd2p", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{"M1", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTd1p", "*", "nTq"}], "+", 
           RowBox[{"nTp", "*", "nTd1q"}]}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M2", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"2", "*", "2", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTd2p", "*", "nTq"}], "+", 
           RowBox[{"nTp", "*", "nTd2q"}]}], ")"}]}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"EvalPoly", "[", 
         RowBox[{"cp", ",", "y", ",", "a"}], "]"}], "/", 
        RowBox[{"EvalPoly", "[", 
         RowBox[{"cq", ",", "y", ",", "a"}], "]"}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"mM", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"Eval", "[", 
        RowBox[{"f", ",", "0", ",", "1", ",", "M1", ",", 
         RowBox[{"-", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9483571865143557`*^9, 3.9483572239676657`*^9}, {
   3.948358153432847*^9, 3.948358181527969*^9}, {3.948358259479954*^9, 
   3.948358266703681*^9}, {3.948358373368279*^9, 3.948358387198267*^9}, {
   3.948358446742684*^9, 3.948358490141283*^9}, {3.9483587247264977`*^9, 
   3.948358740844099*^9}, {3.948361301580345*^9, 3.948361351149181*^9}, {
   3.948361413188484*^9, 3.948361415716241*^9}, {3.948361446343104*^9, 
   3.9483614625082817`*^9}, {3.948422264564287*^9, 3.9484223022676973`*^9}, 
   3.948422392529121*^9, 3.948429872942047*^9, {3.948429905084763*^9, 
   3.948429933932515*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"3a56f055-a229-4b52-9fcb-e1a71af57449"],

Cell[BoxData[
 RowBox[{
  RowBox[{"claim", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"8", "/", "100"}], ",", " ", 
       RowBox[{"15", "/", "100"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"15", "/", "100"}], ",", 
       RowBox[{"22", "/", "1000"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94843772049295*^9, 3.9484377659078903`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"6b2d2219-da65-4067-9d19-9e2d9fe65f54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mM", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<=", 
        RowBox[{"claim", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mM", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "<=", 
        RowBox[{"claim", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.948429482527378*^9, 3.948429615245542*^9}, {
  3.948437862188655*^9, 3.948437864179326*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2f941201-c2a9-4dec-9061-6f9700e9d4a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948437865503943*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"5cc0a174-1208-499e-aa2e-26f774b52cac"]
}, Open  ]],

Cell["\<\
Compute T-norms of numerators and approximate maxima of terms involving $Q_S$\
\
\>", "Text",
 CellChangeTimes->{{3.948422334495913*^9, 3.948422340711615*^9}, {
  3.94842239942332*^9, 3.94842241285522*^9}, {3.948429789588629*^9, 
  3.948429798195784*^9}, {3.948429855619755*^9, 3.948429856627293*^9}, {
  3.948437887651758*^9, 
  3.948437888005496*^9}},ExpressionUUID->"fe48cd2a-658f-4933-94dc-\
f8e57982bea0"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "3"}], ",", 
   RowBox[{"k", "<=", "4"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
        RowBox[{
         RowBox[{"QS", "[", 
          RowBox[{"y", ",", "a"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cp", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cd1p", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cd2p", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cp", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTp", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cd1p", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTd1p", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cd2p", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTd2p", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{"M1", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTd1p", "*", "nTq"}], "+", 
           RowBox[{"nTp", "*", "nTd1q"}]}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M2", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"2", "*", "2", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTd2p", "*", "nTq"}], "+", 
           RowBox[{"nTp", "*", "nTd2q"}]}], ")"}]}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"EvalPoly", "[", 
         RowBox[{"cp", ",", "y", ",", "a"}], "]"}], "/", 
        RowBox[{"EvalPoly", "[", 
         RowBox[{"cq", ",", "y", ",", "a"}], "]"}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"mM", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"Eval", "[", 
        RowBox[{"f", ",", "0", ",", "1", ",", "M1", ",", 
         RowBox[{"-", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9483571865143557`*^9, 3.9483572239676657`*^9}, {
   3.948358153432847*^9, 3.948358181527969*^9}, {3.948358259479954*^9, 
   3.948358266703681*^9}, {3.948358373368279*^9, 3.948358387198267*^9}, {
   3.948358446742684*^9, 3.948358490141283*^9}, {3.9483587247264977`*^9, 
   3.948358740844099*^9}, {3.948361301580345*^9, 3.948361351149181*^9}, {
   3.948361413188484*^9, 3.948361415716241*^9}, {3.948361446343104*^9, 
   3.9483614625082817`*^9}, {3.948422264564287*^9, 3.9484223022676973`*^9}, 
   3.948422392529121*^9, 3.948429872942047*^9, {3.948429905084763*^9, 
   3.948429933932515*^9}, {3.94843790394875*^9, 3.948437904364526*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"142e8f77-37c0-404c-887e-02bbc02ea33e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"claim", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"15", "/", "100"}], ",", " ", 
       RowBox[{"22", "/", "1000"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"8", "/", "100"}], ",", 
       RowBox[{"15", "/", "100"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94843772049295*^9, 3.9484377659078903`*^9}, {
  3.948441865225065*^9, 3.948441882232766*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"eade9551-4b2f-46b2-b1b0-166cb5616a1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mM", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<=", 
        RowBox[{"claim", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mM", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "<=", 
        RowBox[{"claim", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.948429482527378*^9, 3.948429615245542*^9}, {
  3.948437862188655*^9, 3.948437864179326*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"6ec529c2-93ae-48ef-966f-75101302b60d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948441898723418*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"e791c5ac-e1fa-49ac-98c2-257d6070e616"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Left-hand side", "Chapter",
 CellChangeTimes->{{3.948442895609836*^9, 
  3.9484428977861013`*^9}},ExpressionUUID->"c095a314-846b-4a12-a6d5-\
4496eb4430bb"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.948442910321217*^9, 
  3.948442915225378*^9}},ExpressionUUID->"9afec2c9-2fa9-4300-bcb6-\
0dbf4748f9fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", 
       RowBox[{"(", 
        RowBox[{"74", "*", "2"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "74"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"j", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "74", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "16", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948336942143712*^9, 3.948336948325983*^9}, {
  3.9483370073101788`*^9, 3.948337042605659*^9}, {3.948337517898275*^9, 
  3.948337545410242*^9}, {3.948337593779296*^9, 3.948337594507378*^9}, {
  3.948357541894455*^9, 3.948357544141119*^9}, {3.948443271472769*^9, 
  3.948443311239744*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"3fedac7e-dcd2-471f-952c-64b865e62ee6"],

Cell["Compute T-norms of denominator", "Text",
 CellChangeTimes->{{3.948443344640676*^9, 3.948443355198966*^9}, {
  3.948445644977188*^9, 
  3.9484456481445*^9}},ExpressionUUID->"37b84e0c-5078-433f-8309-6db84196453b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
      RowBox[{"MF", "[", "a", "]"}]}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
    RowBox[{"PdL", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cq", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd2q", "=", 
   RowBox[{"DerLag", "[", 
    RowBox[{
    "q", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", "L2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cq", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTq", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd1q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd1q", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"EvalPoly", "[", 
    RowBox[{"cd2q", ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
     RowBox[{"phiab", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd2q", "=", 
   RowBox[{"NormTLag", "[", 
    RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.948443365425218*^9, 3.948443430918565*^9}, 
   3.948443607798335*^9, 3.948443644484765*^9, {3.948443682285966*^9, 
   3.9484436923427687`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4d95f1a0-b324-4207-a9c7-7d4e62104970"],

Cell["Compute T-norms of denominators and approximate maxima", "Text",
 CellChangeTimes->{{3.948445614913002*^9, 
  3.948445662424884*^9}},ExpressionUUID->"0ceb65d9-1b10-46f6-82d9-\
9a7d38af2eb4"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "4"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "3"}], ",", 
     RowBox[{"l", "<=", "4"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"astar", "+", "a"}], ")"}], "^", "8"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], "^", "3"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"adj", "[", 
            RowBox[{"MF", "[", "a", "]"}], "]"}], ".", 
           RowBox[{"adj", "[", 
            RowBox[{"FL", "[", "y", "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cp", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cd1p", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cd2p", "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "p", ",", "0", ",", "1", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cp", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTp", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cd1p", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTd1p", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{"cd2p", ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "x1"}], "]"}], ",", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}]}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"nTd2p", "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}], 
      ";", "\n", 
      RowBox[{"M1", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTd1p", "*", "nTq"}], "+", 
           RowBox[{"nTp", "*", "nTd1q"}]}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M2", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"2", "*", "2", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTd2p", "*", "nTq"}], "+", 
           RowBox[{"nTp", "*", "nTd2q"}]}], ")"}]}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"EvalPoly", "[", 
         RowBox[{"cp", ",", "y", ",", "a"}], "]"}], "/", 
        RowBox[{"EvalPoly", "[", 
         RowBox[{"cq", ",", "y", ",", "a"}], "]"}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"mM", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
       RowBox[{"Eval", "[", 
        RowBox[{"f", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "M1", ",", 
         RowBox[{"-", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9484456890025177`*^9, 3.948445806887928*^9}, {
   3.948445843999357*^9, 3.948445934758943*^9}, {3.948445967463113*^9, 
   3.948445969406529*^9}, 3.948448065500258*^9, {3.948448096305632*^9, 
   3.948448101177547*^9}, {3.948449521360018*^9, 3.9484495693279467`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ad05bd0f-4bfe-4b84-92c2-9f5b259f14aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"claim", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"7", "/", "100"}], ",", 
       RowBox[{"1", "/", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"16", "/", "100"}], ",", 
       RowBox[{"34", "/", "100"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"9", "/", "100"}], ",", " ", 
       RowBox[{"3", "/", "100"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"9", "/", "100"}], ",", 
       RowBox[{"5", "/", "100"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94843772049295*^9, 3.9484377659078903`*^9}, {
  3.948441865225065*^9, 3.948441882232766*^9}, {3.9485338386035423`*^9, 
  3.9485339227844143`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"27c76c26-892f-440f-b2d2-515717a298f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mM", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<=", 
        RowBox[{"claim", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mM", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "<=", 
        RowBox[{"claim", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.948429482527378*^9, 3.948429615245542*^9}, {
  3.948437862188655*^9, 3.948437864179326*^9}, {3.948533949393415*^9, 
  3.9485339496011887`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"195f1b34-8685-4077-9f9a-883b3979d88b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9485339504363823`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"a8f6076e-af40-4312-a4be-d5152a34e6e3"]
}, Open  ]],

Cell["Minimum of denominator", "Text",
 CellChangeTimes->{{3.9488559055785713`*^9, 
  3.9488559096576157`*^9}},ExpressionUUID->"411b3c6a-a2fb-455e-9673-\
82f3e1794558"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nT1", "=", 
   RowBox[{
    RowBox[{"nTd1q", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], "^", "8"}]}], "+", 
    RowBox[{"nTq", "*", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nT2", "=", 
   RowBox[{
    RowBox[{"nTd2q", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], "^", "8"}]}], "+", 
    RowBox[{"nTq", "*", "8", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"astar", "+", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], "^", "7"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "nT1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"2", "*", "2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], "*", "nT2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"EvalPoly", "[", 
     RowBox[{"cq", ",", "y", ",", "a"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "8"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mM", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"r", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "M1", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], ",", "M2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Min", "[", "mM", "]"}], ">=", "50"}]}], "Input",
 CellChangeTimes->{{3.918185987552925*^9, 3.918186139373877*^9}, {
  3.948855926378751*^9, 3.948855960734456*^9}, {3.9488560133388433`*^9, 
  3.9488560542487707`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"2b932aaa-7d69-43fc-87d7-3240e9ebb1b0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.948856073964571*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"cf017480-8344-4807-80ce-ba731f28bfd8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{989.25, 736.5},
WindowMargins->{{59.25, Automatic}, {Automatic, 53.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9f19e9be-86b5-44a4-bdd5-06c691993610"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 158, 3, 96, "Title",ExpressionUUID->"444b8956-5775-4144-88f9-be4a840f27a2"],
Cell[CellGroupData[{
Cell[759, 29, 359, 5, 67, "Chapter",ExpressionUUID->"b18b668f-a8c5-42f5-8e56-250ecf116159"],
Cell[1121, 36, 1502, 30, 109, "Input",ExpressionUUID->"aba34f48-2ff6-4fc1-b503-d51a9d01e847"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2660, 71, 197, 3, 67, "Chapter",ExpressionUUID->"45f015e3-9b5d-4ea2-b9c7-deebc9c7b290"],
Cell[2860, 76, 178, 3, 33, "Text",ExpressionUUID->"6d97e4f0-264e-4377-8401-21f2f5290d56"],
Cell[3041, 81, 1030, 28, 89, "Input",ExpressionUUID->"c3d5376b-9d15-4bc9-84dd-59ef17fd91ce"],
Cell[4074, 111, 276, 6, 33, "Text",ExpressionUUID->"32e39eef-332e-4e50-9106-72fc1c43c710"],
Cell[4353, 119, 1800, 50, 189, "Input",ExpressionUUID->"f868b0cb-bd4c-447f-b17e-8a2cb7c0e864"],
Cell[6156, 171, 1849, 51, 189, "Input",ExpressionUUID->"926c781e-5a36-4813-a92f-12765910b627"],
Cell[8008, 224, 1893, 51, 189, "Input",ExpressionUUID->"12e2277e-25f6-4d5d-9cf1-683463c6d6f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9938, 280, 232, 4, 67, "Chapter",ExpressionUUID->"ef0bef4c-fc98-4f78-b08c-eac1cf4e39b0"],
Cell[CellGroupData[{
Cell[10195, 288, 888, 20, 30, "Input",ExpressionUUID->"461e9602-9445-4a8b-afc4-1a7ceb6ffaa2"],
Cell[11086, 310, 906, 24, 53, "Output",ExpressionUUID->"dacd784b-48b9-4a62-a3e0-fa1f9f3ee34c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12029, 339, 891, 20, 30, "Input",ExpressionUUID->"178e4651-6e1e-447a-a63b-94ee1eb1e6e1"],
Cell[12923, 361, 886, 24, 53, "Output",ExpressionUUID->"d5d8dcd7-1d15-47b6-9c67-c7c77481196e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13846, 390, 937, 21, 30, "Input",ExpressionUUID->"74b96003-3ccd-443e-a812-25aafa383101"],
Cell[14786, 413, 884, 24, 53, "Output",ExpressionUUID->"ad4d88ec-633c-4539-8387-1fa5e3c199c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15707, 442, 940, 21, 30, "Input",ExpressionUUID->"ba2717a8-05bf-4035-a6c3-1e7c75b0148c"],
Cell[16650, 465, 884, 24, 53, "Output",ExpressionUUID->"ea0a5943-f2d2-476a-b4c0-0bf7785d744e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17571, 494, 937, 21, 30, "Input",ExpressionUUID->"67228638-5e80-42e0-b7dc-1482fbd2a620"],
Cell[18511, 517, 883, 24, 53, "Output",ExpressionUUID->"a6e63d84-a0c5-4b64-9177-b9410d78fcad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19431, 546, 939, 21, 30, "Input",ExpressionUUID->"b47bb456-590f-49ff-bd05-bbd17bf2fe8f"],
Cell[20373, 569, 884, 24, 53, "Output",ExpressionUUID->"72c566a3-eb95-4182-80e0-e3dbeb87f2d1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21306, 599, 162, 3, 67, "Chapter",ExpressionUUID->"5c3e3c5d-3ab5-43e6-8cfc-1a0043ed4708"],
Cell[21471, 604, 177, 3, 33, "Text",ExpressionUUID->"817676fb-ad76-4640-9322-fbc3d2a25889"],
Cell[21651, 609, 654, 16, 89, "Input",ExpressionUUID->"02198ff1-5fa1-43b8-9ee8-c859db11acba"],
Cell[22308, 627, 156, 3, 33, "Text",ExpressionUUID->"503c7c07-597a-43f1-a1fa-a6fa33ac208f"],
Cell[22467, 632, 491, 14, 55, "Input",ExpressionUUID->"01dad829-4d72-4a01-ad09-120a3398b154"],
Cell[22961, 648, 159, 3, 33, "Text",ExpressionUUID->"55b453f8-38bc-4891-b13a-b9d6a1ef1a67"],
Cell[23123, 653, 259, 5, 29, "Input",ExpressionUUID->"c35944ed-b7c4-4568-b15b-f7e64d0300ea"],
Cell[23385, 660, 2423, 61, 157, "Input",ExpressionUUID->"ce557900-e301-414e-9905-4941709ef333"],
Cell[25811, 723, 193, 4, 29, "Input",ExpressionUUID->"331cceaf-91f2-42d5-9e23-a4b53e94aac0"],
Cell[26007, 729, 2778, 70, 157, "Input",ExpressionUUID->"049bb819-290d-4074-b88b-d3e1f01a3cea"],
Cell[28788, 801, 156, 3, 33, "Text",ExpressionUUID->"709f5ead-6499-49c9-a2a8-1ba58fbf0197"],
Cell[CellGroupData[{
Cell[28969, 808, 599, 16, 30, "Input",ExpressionUUID->"c57bb8bc-9ce0-4f33-9c4c-92cdf582ad51"],
Cell[29571, 826, 304, 8, 33, "Output",ExpressionUUID->"7f300d64-7b59-496a-8745-9c81e18f0bcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29912, 839, 608, 16, 30, "Input",ExpressionUUID->"be962620-a409-45fa-8ebc-252b29c11af7"],
Cell[30523, 857, 306, 8, 33, "Output",ExpressionUUID->"2cfe634a-86d6-4211-a208-61964fd9eb60"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30878, 871, 170, 3, 67, "Chapter",ExpressionUUID->"e61f2071-f884-4bfa-b5e4-14e03d03fa7a"],
Cell[31051, 876, 173, 3, 33, "Text",ExpressionUUID->"0d878c1c-2cf8-47fa-8588-a1c0be79c008"],
Cell[31227, 881, 3146, 99, 209, "Input",ExpressionUUID->"02598560-bc2b-45f9-a192-899a3f169e1a"],
Cell[34376, 982, 325, 7, 33, "Text",ExpressionUUID->"de82984a-b41e-4a1f-af97-17a390692d0f"],
Cell[34704, 991, 189, 4, 29, "Input",ExpressionUUID->"3796bf51-be5e-4d1a-9326-04626caea233"],
Cell[34896, 997, 5840, 155, 378, "Input",ExpressionUUID->"506d4c1f-0e3e-47bf-8a05-7d42873ccad9"],
Cell[40739, 1154, 538, 14, 29, "Input",ExpressionUUID->"c0b96b5f-2420-42eb-938b-831c96a4edc7"],
Cell[CellGroupData[{
Cell[41302, 1172, 1128, 32, 30, "Input",ExpressionUUID->"7c241ad9-d9fb-409c-8970-02f3056aa210"],
Cell[42433, 1206, 528, 16, 33, "Output",ExpressionUUID->"5ed9605d-385a-4b44-a934-dd154dbc3f59"]
}, Open  ]],
Cell[42976, 1225, 371, 8, 33, "Text",ExpressionUUID->"1c305d76-221b-47a2-82de-458f2537a9e1"],
Cell[43350, 1235, 5785, 152, 378, "Input",ExpressionUUID->"3a56f055-a229-4b52-9fcb-e1a71af57449"],
Cell[49138, 1389, 707, 18, 30, "Input",ExpressionUUID->"6b2d2219-da65-4067-9d19-9e2d9fe65f54"],
Cell[CellGroupData[{
Cell[49870, 1411, 1177, 33, 30, "Input",ExpressionUUID->"2f941201-c2a9-4dec-9061-6f9700e9d4a6"],
Cell[51050, 1446, 528, 16, 33, "Output",ExpressionUUID->"5cc0a174-1208-499e-aa2e-26f774b52cac"]
}, Open  ]],
Cell[51593, 1465, 420, 9, 33, "Text",ExpressionUUID->"fe48cd2a-658f-4933-94dc-f8e57982bea0"],
Cell[52016, 1476, 5830, 152, 378, "Input",ExpressionUUID->"142e8f77-37c0-404c-887e-02bbc02ea33e"],
Cell[57849, 1630, 756, 19, 30, "Input",ExpressionUUID->"eade9551-4b2f-46b2-b1b0-166cb5616a1f"],
Cell[CellGroupData[{
Cell[58630, 1653, 1177, 33, 30, "Input",ExpressionUUID->"6ec529c2-93ae-48ef-966f-75101302b60d"],
Cell[59810, 1688, 528, 16, 33, "Output",ExpressionUUID->"e791c5ac-e1fa-49ac-98c2-257d6070e616"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60387, 1710, 161, 3, 67, "Chapter",ExpressionUUID->"c095a314-846b-4a12-a6d5-4496eb4430bb"],
Cell[60551, 1715, 175, 3, 33, "Text",ExpressionUUID->"9afec2c9-2fa9-4300-bcb6-0dbf4748f9fd"],
Cell[60729, 1720, 1560, 44, 169, "Input",ExpressionUUID->"3fedac7e-dcd2-471f-952c-64b865e62ee6"],
Cell[62292, 1766, 217, 3, 33, "Text",ExpressionUUID->"37b84e0c-5078-433f-8309-6db84196453b"],
Cell[62512, 1771, 3444, 109, 211, "Input",ExpressionUUID->"4d95f1a0-b324-4207-a9c7-7d4e62104970"],
Cell[65959, 1882, 196, 3, 33, "Text",ExpressionUUID->"0ceb65d9-1b10-46f6-82d9-9a7d38af2eb4"],
Cell[66158, 1887, 5812, 158, 378, "Input",ExpressionUUID->"ad05bd0f-4bfe-4b84-92c2-9f5b259f14aa"],
Cell[71973, 2047, 926, 24, 30, "Input",ExpressionUUID->"27c76c26-892f-440f-b2d2-515717a298f2"],
Cell[CellGroupData[{
Cell[72924, 2075, 1228, 34, 30, "Input",ExpressionUUID->"195f1b34-8685-4077-9f9a-883b3979d88b"],
Cell[74155, 2111, 884, 28, 53, "Output",ExpressionUUID->"a8f6076e-af40-4312-a4be-d5152a34e6e3"]
}, Open  ]],
Cell[75054, 2142, 168, 3, 33, "Text",ExpressionUUID->"411b3c6a-a2fb-455e-9673-82f3e1794558"],
Cell[CellGroupData[{
Cell[75247, 2149, 2196, 71, 149, "Input",ExpressionUUID->"2b932aaa-7d69-43fc-87d7-3240e9ebb1b0"],
Cell[77446, 2222, 152, 2, 33, "Output",ExpressionUUID->"cf017480-8344-4807-80ce-ba731f28bfd8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Proposition_7.6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    102308,       2947]
NotebookOptionsPosition[     95720,       2846]
NotebookOutlinePosition[     96116,       2862]
CellTagsIndexPosition[     96073,       2859]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Proposition 7.6", "Title",
 CellChangeTimes->{{3.948857764319158*^9, 
  3.9488577671107063`*^9}},ExpressionUUID->"b423e014-2883-4a1d-833a-\
608c6d7d6703"],

Cell[CellGroupData[{

Cell["Include Definition 6.20", "Chapter",
 CellChangeTimes->{{3.9488577702067337`*^9, 3.948857776918734*^9}, 
   3.949636874889481*^9},ExpressionUUID->"61fd0bde-baf6-4c3d-b645-\
84acf596c9d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.20.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9488577827028723`*^9, 3.948857783558442*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"af126553-5af2-40fa-b4a3-715031561017"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Estimates for $\\beta_{F,L}^n$", "Chapter",
 CellChangeTimes->{{3.948857839470923*^9, 
  3.9488578479425697`*^9}},ExpressionUUID->"c8f7a640-cf56-4918-9d84-\
e93bfa941683"],

Cell["Definition 5.3", "Text",
 CellChangeTimes->{{3.9488579123347673`*^9, 
  3.948857925910413*^9}},ExpressionUUID->"b470f5f8-2eaa-43ff-87d5-\
fb295e9954e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiab", "[", 
    RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "/", "2"}], " ", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"95a38a45-ceee-4179-8e4f-4e471fbf11db"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.948857855277514*^9, 
  3.948857862069701*^9}},ExpressionUUID->"cc233bd2-8e07-4d40-9e7c-\
99dbf9473eca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "21", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "12", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "+", 
      RowBox[{"j", "/", "21"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "21"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"j", "/", "12"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "12"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198244410560417`*^9, 3.91982456283952*^9}, {
  3.948857878654879*^9, 3.948857879189996*^9}, {3.949116753792535*^9, 
  3.949116768590423*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"50efab2f-3b8b-43cf-96d0-9a2a8205acfe"],

Cell["Define polynomials", "Text",
 CellChangeTimes->{{3.948857949068947*^9, 
  3.948857952941217*^9}},ExpressionUUID->"afe3f819-22a0-4a39-a302-\
fe29e080affd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "5"}], ",", 
     RowBox[{"51", "/", "100"}], ",", 
     RowBox[{"47", "/", "100"}], ",", 
     RowBox[{"47", "/", "100"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FL", "[", "y", "]"}], ".", 
       RowBox[{"MF", "[", "a", "]"}]}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "k"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], "*", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FL", "[", "y", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m", "+", 
            RowBox[{"2", "n"}]}], ",", "l"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"MF", "[", "a", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"l", ",", "1"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"MF", "[", "a", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "k"}], "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"FL", "[", "y", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m", "+", 
            RowBox[{"2", "n"}]}], ",", "4"}], "]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"MF", "[", "a", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "k"}], "]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"MF", "[", "a", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], "*", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"FL", "[", "y", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m", "+", 
           RowBox[{"2", "n"}]}], ",", "l"}], "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"MF", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "1"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"MF", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "k"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"MF", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"MF", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.919824611293112*^9, 3.919824630620332*^9}, {
  3.9488579639905243`*^9, 3.948857969974711*^9}, {3.948858250516168*^9, 
  3.948858264406568*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d5584537-3dbf-4de5-8c30-1083d2a59dc3"],

Cell["Compute T-norms of polynomials", "Text",
 CellChangeTimes->{{3.948858036453747*^9, 
  3.94885804157336*^9}},ExpressionUUID->"417017dc-757a-472f-9c56-\
734a970d366f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "2"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"P", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTP", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "3"}], ",", 
     RowBox[{"k", "<=", "4"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"Q", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTQ", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "3"}], ",", 
     RowBox[{"k", "<=", "4"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"R", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"p", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.919825146132195*^9, 3.91982518077057*^9}, 
   3.919825236063568*^9, {3.948858063830976*^9, 3.948858065048174*^9}, {
   3.9488581079417877`*^9, 3.9488581341106987`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b9d14c1d-7bbf-4ee5-9ff9-5d4f5e62b920"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.9488587763858767`*^9, 
  3.9488587778093433`*^9}},ExpressionUUID->"c0a9e015-8779-406e-9cff-\
61e5d3197816"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"100", "/", "84"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"nTP", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"5", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"nTQ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"5", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"nTR", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "<=", 
  "54"}]], "Input",
 CellChangeTimes->{{3.919827271654648*^9, 3.919827422186758*^9}, {
  3.94885881167474*^9, 3.9488588206337337`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"318086d2-22bf-4d0a-825e-0eed69551152"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.948858803874425*^9, 3.948858821396413*^9}, 
   3.949637003324953*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"d0c58417-4542-4341-947d-2a0638b3e1a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Estimates for $\\beta_{F,M}^n$", "Chapter",
 CellChangeTimes->{{3.948857839470923*^9, 3.9488578479425697`*^9}, {
  3.949116615390152*^9, 
  3.949116615991393*^9}},ExpressionUUID->"8a8701ab-79a3-496f-820c-\
badabac5f994"],

Cell["Define polynomials", "Text",
 CellChangeTimes->{{3.948857949068947*^9, 
  3.948857952941217*^9}},ExpressionUUID->"1cd78e35-09a2-4f2e-b299-\
f52ffc863126"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "5"}], ",", " ", 
     RowBox[{"51", "/", "100"}], ",", " ", 
     RowBox[{"47", "/", "100"}], ",", " ", 
     RowBox[{"47", "/", "100"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FL", "[", "y", "]"}], ".", 
       RowBox[{"MF", "[", "a", "]"}]}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "k"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FL", "[", "y", "]"}], ".", 
       RowBox[{"MF", "[", "a", "]"}]}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}], 
    RowBox[{
     RowBox[{"MF", "[", "a", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "k"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"FL", "[", "y", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m", "+", 
           RowBox[{"2", "n"}]}], ",", "l"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"MF", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "1"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"MF", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "k"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"MF", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"MF", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k"}], "]"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"n_", ",", "m_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"13", "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], " ", 
    RowBox[{
     RowBox[{"FL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "4"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"n_", ",", "m_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"39", "n", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], " ", 
    RowBox[{
     RowBox[{"FL", "[", "y", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"m", ",", "4"}], "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.911364998625708*^9, 3.911365266415951*^9}, {
  3.9113653689352818`*^9, 3.9113653979979973`*^9}, {3.911366162090461*^9, 
  3.9113661623207808`*^9}, {3.911549228553887*^9, 3.91154938069757*^9}, {
  3.911549437724118*^9, 3.911549461885708*^9}, {3.911549530907901*^9, 
  3.911549650195396*^9}, {3.911551405655109*^9, 3.9115514440851917`*^9}, {
  3.911557436730598*^9, 3.911557480846899*^9}, {3.949116677896659*^9, 
  3.9491166797672997`*^9}, {3.949117264144771*^9, 3.949117277359789*^9}, {
  3.94947438571214*^9, 3.949474388344036*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9dcbd0de-2db0-4118-8148-95ed1d1bdc40"],

Cell["Compute T-norms", "Text",
 CellChangeTimes->{{3.949116813742811*^9, 
  3.949116818686377*^9}},ExpressionUUID->"b1ad81d1-098f-4e02-80a4-\
9d3bbb7bcb32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "2"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "m", ",", "k", ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
            ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"10", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "10"}], ")"}]}]}], ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
          "-", 
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "m", ",", "k", ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
            ",", "0"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTP", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "3"}], ",", 
     RowBox[{"k", "<=", "4"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"n", ",", "m", ",", "k", ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
            ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"10", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "10"}], ")"}]}]}], ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
          "-", 
          RowBox[{"Q", "[", 
           RowBox[{"n", ",", "m", ",", "k", ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
            ",", "0"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTQ", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "3"}], ",", 
     RowBox[{"k", "<=", "4"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"n", ",", "m", ",", "k", ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
            ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"10", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "10"}], ")"}]}]}], ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}], 
          "-", 
          RowBox[{"R", "[", 
           RowBox[{"n", ",", "m", ",", "k", ",", 
            RowBox[{"phiab", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
            ",", "0"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.921221420538423*^9, 3.921221459588389*^9}, {
  3.949116844094989*^9, 3.949116850809064*^9}, {3.949116890495989*^9, 
  3.94911691423899*^9}, {3.949134157992559*^9, 3.949134158967113*^9}, {
  3.9491342917426033`*^9, 3.94913438185338*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"9a9ee81d-1bca-4279-8775-fc5903d7eb8d"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.949134550828411*^9, 
  3.9491345537556334`*^9}},ExpressionUUID->"3bf4c282-aed0-4035-9e83-\
ef795ee7b436"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTP", "]"}], "]"}], "<=", 
  RowBox[{"3", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "10"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTQ", "]"}], "]"}], "<=", 
  RowBox[{"2", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "9"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTR", "]"}], "]"}], "<=", 
  RowBox[{"2", "*", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "9"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.949134562227816*^9, 3.949134576891582*^9}, {
  3.949134629364295*^9, 3.9491346381478987`*^9}, {3.949134668524498*^9, 
  3.949134724650929*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2347a33e-74ed-421a-a972-e0f3d29a490a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.949134578264731*^9, 3.94913463888256*^9, {3.949134675226531*^9, 
   3.9491347257919617`*^9}, 3.94963709345676*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"03e42445-975c-427a-8545-bb82035a4eaf"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.949134578264731*^9, 3.94913463888256*^9, {3.949134675226531*^9, 
   3.9491347257919617`*^9}, 3.9496370934575357`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"18ab89c5-8285-436c-8018-4082de484726"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.949134578264731*^9, 3.94913463888256*^9, {3.949134675226531*^9, 
   3.9491347257919617`*^9}, 3.949637093458168*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"4c7c9822-be92-45e3-9e2d-59a512d804dc"]
}, Open  ]],

Cell["\<\
Compute re-expansions and derivatives of $X_k^{nm}$ and their T-norms\
\>", "Text",
 CellChangeTimes->{{3.949134790369629*^9, 3.949134793441779*^9}, {
  3.949135800812173*^9, 3.949135804331192*^9}, {3.9494740793858223`*^9, 
  3.9494740877382107`*^9}, {3.949478688267449*^9, 
  3.949478692314767*^9}},ExpressionUUID->"b4860e11-fd9c-414d-b3b5-\
76ab7330daf2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1P", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd1P", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "2"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
         RowBox[{"P", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", "y", ",", "a"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cP", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"DerLag", "[", 
          RowBox[{
          "pp", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
           "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cd1P", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"DerLag", "[", 
          RowBox[{
          "pp", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
           "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"EvalPoly", "[", 
          RowBox[{
           RowBox[{"cd1P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
           ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTd1P", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cQ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1Q", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd1Q", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "3"}], ",", 
     RowBox[{"k", "<=", "4"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
         RowBox[{"Q", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", "y", ",", "a"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cQ", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"DerLag", "[", 
          RowBox[{
          "pp", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
           "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cd1Q", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"DerLag", "[", 
          RowBox[{
          "pp", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
           "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"EvalPoly", "[", 
          RowBox[{
           RowBox[{"cd1Q", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
           ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTd1Q", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cd1R", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTd1R", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "3"}], ",", 
     RowBox[{"k", "<=", "4"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
         RowBox[{"R", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", "y", ",", "a"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"DerLag", "[", 
          RowBox[{
          "pp", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
           "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cd1R", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"DerLag", "[", 
          RowBox[{
          "pp", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
           "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"EvalPoly", "[", 
          RowBox[{
           RowBox[{"cd1R", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
           ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTd1R", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9491347978833733`*^9, 3.9491348505625277`*^9}, {
  3.949134881905808*^9, 3.949135030625084*^9}, {3.94913582730167*^9, 
  3.949136038339308*^9}, {3.9491381732030363`*^9, 3.9491381791754293`*^9}, {
  3.949478631328217*^9, 3.949478677860773*^9}, {3.949478714502795*^9, 
  3.9494787957557907`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"736d4759-f79e-4ca7-a72e-f4692dedc2bb"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.949138445537986*^9, 
  3.949138447121593*^9}},ExpressionUUID->"fab7c101-fdb1-458e-bb89-\
8929c5278fa2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTd1P", "]"}], "]"}], "<=", 
  "9"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTd1Q", "]"}], "]"}], "<=", 
  "9"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTd1R", "]"}], "]"}], "<=", "9"}]}], "Input",
 CellChangeTimes->{{3.949138155334795*^9, 3.949138158260627*^9}, {
  3.949138407836269*^9, 3.9491384161310863`*^9}, {3.9491384506520653`*^9, 
  3.949138474954268*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"6cf2c95a-74c7-4eaa-b723-55d4a8018bcb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.949138158930723*^9, {3.949138400978332*^9, 3.9491384166631737`*^9}, 
   3.9491384806453753`*^9, 3.949479146697391*^9, 3.949637352999*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"3bc77aeb-09ef-416b-ab93-245bacdf8bef"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.949138158930723*^9, {3.949138400978332*^9, 3.9491384166631737`*^9}, 
   3.9491384806453753`*^9, 3.949479146697391*^9, 3.949637352999395*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"785f1368-1280-4ab1-819e-af922940711f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.949138158930723*^9, {3.949138400978332*^9, 3.9491384166631737`*^9}, 
   3.9491384806453753`*^9, 3.949479146697391*^9, 3.9496373529997177`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"0a61330b-1b6b-4369-aeb8-6dd737b08e77"]
}, Open  ]],

Cell["\<\
Compute re-expansions, derivatives, and T-norms of $q^{nm}$ and $p^{nm}$\
\>", "Text",
 CellChangeTimes->{{3.9494741289254713`*^9, 3.949474163736392*^9}, {
  3.949477770080969*^9, 3.9494777770887403`*^9}, {3.949479165304359*^9, 
  3.94947917030406*^9}},ExpressionUUID->"39faee83-08d7-4a1b-84ba-\
9a65b2532600"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTdp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cq", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdq", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTdq", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "1"}], ",", 
     RowBox[{"m", "<=", "2"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"qq", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{"q", "[", 
        RowBox[{"n", ",", "m", ",", "y"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cq", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "qq", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cdq", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "qq", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"qq", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{
         RowBox[{"cdq", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], ",", " ", 
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], ",",
          "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nTdq", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"qq", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{"p", "[", 
        RowBox[{"n", ",", "m", ",", "y"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cp", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "pp", ",", "0", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cdp", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], "=", 
       RowBox[{"DerLag", "[", 
        RowBox[{
        "pp", ",", "1", ",", "0", ",", "xi1", ",", "xi2", ",", "L1", ",", 
         "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], 
         RowBox[{"EvalPoly", "[", 
          RowBox[{
           RowBox[{"cdp", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], ",", "y", 
           ",", "a"}], "]"}]}], "-", 
        RowBox[{"p", "[", 
         RowBox[{"n", ",", "m", ",", "y"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ppp", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
       RowBox[{"pp", "[", 
        RowBox[{
         RowBox[{"phiab", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], ",",
          "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nTdp", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], "=", 
       RowBox[{"NormTLag", "[", 
        RowBox[{"ppp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
        "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.949474175538199*^9, 3.949474311864339*^9}, {
   3.9494743726642923`*^9, 3.949474550983639*^9}, 3.949475156363603*^9, {
   3.9494777940919228`*^9, 3.949477833920875*^9}, {3.949477868850148*^9, 
   3.949478072615059*^9}, {3.949478138719844*^9, 3.949478142855598*^9}, {
   3.9494791774755487`*^9, 3.949479223089052*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"74823f56-b844-48be-a250-ca41cc95aa6c"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.94947540198463*^9, 3.949475403896494*^9}, 
   3.949478094911029*^9},ExpressionUUID->"19248689-75dc-4f48-9f2a-\
140c4127bccc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTdq", "]"}], "]"}], "<=", 
  "134"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTdp", "]"}], "]"}], "<=", "43"}]}], "Input",
 CellChangeTimes->{{3.9494752527169456`*^9, 3.949475254219154*^9}, {
  3.949475407523224*^9, 3.949475416832267*^9}, {3.9494781097362423`*^9, 
  3.9494781201263447`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"fde2128d-8978-4fee-af6f-fbb7438fd804"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9494752548435917`*^9, 3.949475417715664*^9, {3.949478122558271*^9, 
   3.9494781499796743`*^9}, 3.949479241569796*^9, 3.949637357201034*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"5938fa38-41a6-4021-a725-da276f324deb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9494752548435917`*^9, 3.949475417715664*^9, {3.949478122558271*^9, 
   3.9494781499796743`*^9}, 3.949479241569796*^9, 3.949637357201853*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"9f8df302-16f2-44bf-8e10-a09c16b5c705"]
}, Open  ]],

Cell["Compute remaining T-norms", "Text",
 CellChangeTimes->{{3.949475486024034*^9, 
  3.949475493655549*^9}},ExpressionUUID->"6df6e043-7fc8-4973-9776-\
6c9114be7501"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTRR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "3"}], ",", 
     RowBox[{"k", "<=", "4"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "2"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], 
           RowBox[{"EvalPoly", "[", 
            RowBox[{
             RowBox[{"cd1R", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
             ",", "y", ",", "0"}], "]"}]}], "-", 
          RowBox[{"R", "[", 
           RowBox[{"n", ",", "m", ",", "k", ",", "y", ",", "0"}], "]"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ppp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"pp", "[", 
          RowBox[{
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "x1"}], "]"}], 
           ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTRR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"ppp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.949475515826823*^9, 3.9494755174258623`*^9}, {
  3.949475548089472*^9, 3.949475728128331*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"dcec3b33-ed48-4167-a011-24fe42edbf14"],

Cell["Verify claims", "Text",
 CellChangeTimes->{{3.9494777252732887`*^9, 
  3.9494777275693197`*^9}},ExpressionUUID->"48527c9e-7311-4fa6-980b-\
770944a46cb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "nTRR", "]"}], "]"}], "<=", "6"}]], "Input",
 CellChangeTimes->{{3.949477731876957*^9, 3.949477738728368*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"7634792c-cddb-45c5-9c8c-e0359b1c7645"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.949477739480434*^9, 3.94963738821122*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"7fcbd4f5-de4d-4760-a19b-3f144d3bb28e"]
}, Open  ]],

Cell["Evaluate and verify claims", "Text",
 CellChangeTimes->{{3.949479256714345*^9, 3.9494792578154097`*^9}, {
  3.949480023930296*^9, 
  3.949480029762875*^9}},ExpressionUUID->"bb93aa36-dfb6-49a9-94fc-\
d13ac06fbdbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"n_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"100", "/", "84"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"EvalPoly", "[", 
           RowBox[{
            RowBox[{"cP", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
            ",", "y", ",", "0"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"5", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"EvalPoly", "[", 
           RowBox[{
            RowBox[{"cQ", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
            ",", "y", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"5", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"EvalPoly", "[", 
            RowBox[{
             RowBox[{"cR", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
             ",", "y", ",", "a"}], "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"EvalPoly", "[", 
         RowBox[{
          RowBox[{"cp", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], ",", "y", ",",
           "0"}], "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"EvalPoly", "[", 
        RowBox[{
         RowBox[{"cq", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m"}], "]"}], "]"}], ",", "y", ",", 
         "0"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.949479278801166*^9, 3.949479319294326*^9}, {
  3.949479359142853*^9, 3.9494795729180193`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"7abb0b6f-8bdc-4549-a40e-cc968f1c9c94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"1", "*", 
     RowBox[{"1", "/", "2"}], "*", "134"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.949479722590897*^9, 3.949479746069784*^9}, {
  3.9494799447479353`*^9, 3.949479948859583*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"96c74735-e6ee-4a79-bc7f-de7105cd94a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mM", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"f", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "M1", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.949479803910901*^9, 3.949479855035993*^9}, 
   3.949479898013504*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"ec85dd9f-fedb-40e0-a799-cc009183c45d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "mM", "]"}], "]"}], "<=", "73"}]], "Input",
 CellChangeTimes->{{3.949479918846656*^9, 3.949479919899416*^9}, {
  3.94947995970866*^9, 3.9494799700588217`*^9}, {3.94948000982087*^9, 
  3.949480010162808*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"3292be5b-2de3-4a85-8bbe-90da9614010f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.949479920547133*^9, {3.9494799555704308`*^9, 3.949479971225278*^9}, 
   3.9494800117923927`*^9, 3.949637403483218*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"335851c8-8163-49da-b157-8dafacb303fd"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "y", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mM", "=", 
   RowBox[{"Eval", "[", 
    RowBox[{"f", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "M1", ",", 
     RowBox[{"-", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "10"}], ")"}]}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}], ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.949479803910901*^9, 3.949479855035993*^9}, 
   3.949479898013504*^9, {3.949480041284783*^9, 3.949480041338984*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"7eb2bfb2-a43d-4e6d-ba37-c2a74ed75be0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "mM", "]"}], "]"}], "<=", "157"}]], "Input",
 CellChangeTimes->{{3.949480056284316*^9, 3.949480057442387*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"d0de2f00-5d32-4af8-99fb-61469dd602d8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.949480058349559*^9, 3.949637405540271*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"e16550cc-9b8d-4d57-810d-0f84cf1a13a1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Estimates for $\\beta_{F,R}^n$", "Chapter",
 CellChangeTimes->{{3.948857839470923*^9, 3.9488578479425697`*^9}, {
  3.949116615390152*^9, 3.949116615991393*^9}, {3.949631702218042*^9, 
  3.949631702570034*^9}},ExpressionUUID->"c8e37471-0c90-4fe2-81c0-\
b341f4470d8a"],

Cell["Compute matrices for basis change", "Text",
 CellChangeTimes->{{3.948857855277514*^9, 
  3.948857862069701*^9}},ExpressionUUID->"2398a715-2159-4918-bf31-\
bdfbab9a6ec7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"GenerateC", "[", "38", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"GenerateC", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"j", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "38"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "38"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"j", "/", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"GenerateL", "[", "xi1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"GenerateL", "[", "xi2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"C1", ".", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"C2", ".", "L2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198244410560417`*^9, 3.91982456283952*^9}, {
  3.948857878654879*^9, 3.948857879189996*^9}, {3.949116753792535*^9, 
  3.949116768590423*^9}, {3.9496317320666237`*^9, 3.949631761169842*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"0b864cdc-2f59-4f6f-a16d-5834e3d3f5e9"],

Cell["Definition of polynomials", "Text",
 CellChangeTimes->{{3.94963182987282*^9, 
  3.949631837336638*^9}},ExpressionUUID->"96bf7001-c1ad-4001-9fcb-\
18b81a998452"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "5"}], ",", " ", 
     RowBox[{"51", "/", "100"}], ",", " ", 
     RowBox[{"47", "/", "100"}], ",", " ", 
     RowBox[{"47", "/", "100"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P0", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"astar", "+", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], " ", 
    RowBox[{
     RowBox[{"P0", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "k"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PC", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], " ", 
    RowBox[{
     RowBox[{"PC", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "k"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PS", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], " ", 
    RowBox[{
     RowBox[{"PS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "k"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q0", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"MF", "[", "a", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "k"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"P0", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m", "+", 
           RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"MF", "[", "a", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"P0", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m", "+", 
           RowBox[{"2", "n"}]}], ",", "k"}], "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QC", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"MF", "[", "a", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "k"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"PC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m", "+", 
           RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"MF", "[", "a", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"PC", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m", "+", 
           RowBox[{"2", "n"}]}], ",", "k"}], "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QS", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"MF", "[", "a", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "k"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"PS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m", "+", 
           RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"MF", "[", "a", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"PS", "[", 
         RowBox[{"y", ",", "a"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m", "+", 
           RowBox[{"2", "n"}]}], ",", "k"}], "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R0", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "3"}], " ", 
    RowBox[{
     RowBox[{"MF", "[", "a", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "k"}], "]"}], "]"}], 
    RowBox[{
     RowBox[{"P0", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], " ", 
    RowBox[{
     RowBox[{"MF", "[", "a", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "k"}], "]"}], "]"}], 
    RowBox[{
     RowBox[{"PC", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RS", "[", 
    RowBox[{"n_", ",", "m_", ",", "k_", ",", "y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", "k", "]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"y", "^", "2"}]}], ")"}], "^", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"astar", "+", "a"}], ")"}], "^", "2"}], " ", 
    RowBox[{
     RowBox[{"MF", "[", "a", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "k"}], "]"}], "]"}], 
    RowBox[{
     RowBox[{"PS", "[", 
      RowBox[{"y", ",", "a"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"m", "+", 
        RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.91136502088798*^9, 3.911365034630343*^9}, {
  3.91196170512726*^9, 3.9119618963695507`*^9}, {3.911962019542815*^9, 
  3.9119621631831427`*^9}, {3.91196219830933*^9, 3.911962328605341*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"aa3083ea-1d9b-4a4d-afe3-b6dc707abab7"],

Cell["Computation of T-norms", "Text",
 CellChangeTimes->{{3.949632067367977*^9, 
  3.949632071768222*^9}},ExpressionUUID->"53c54e52-559d-46a7-b222-\
382f1df875e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nTP0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTPS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "1"}], ",", 
     RowBox[{"m", "<=", "2"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "<=", "2"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"P0", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTP0", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"PC", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTPC", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"PS", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTPS", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQ0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTQS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "1"}], ",", 
     RowBox[{"m", "<=", "2"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "3"}], ",", 
       RowBox[{"k", "<=", "4"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"Q0", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTQ0", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"QC", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTQC", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"QS", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTQS", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTR0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nTRS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", 
   RowBox[{"n", "<=", "1"}], ",", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "1"}], ",", 
     RowBox[{"m", "<=", "2"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "3"}], ",", 
       RowBox[{"k", "<=", "4"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"R0", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTR0", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"RC", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTRC", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
         RowBox[{"RS", "[", 
          RowBox[{"n", ",", "m", ",", "k", ",", 
           RowBox[{"phiab", "[", 
            RowBox[{"0", ",", "1", ",", "x1"}], "]"}], ",", 
           RowBox[{"phiab", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "10"}], ")"}]}], ",", "x2"}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nTRS", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], "=", 
         
         RowBox[{"NormTLag", "[", 
          RowBox[{"pp", ",", "xi1", ",", "xi2", ",", "T1", ",", "T2"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.949632084201803*^9, 3.949632217495132*^9}, {
  3.949632251039488*^9, 3.949632342486535*^9}, {3.949632393478778*^9, 
  3.94963240769493*^9}, {3.9496324875362473`*^9, 3.949632559382292*^9}, {
  3.949633013348487*^9, 3.9496330340035*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"f797c56d-348e-49e4-85f5-f60d08e97f8b"],

Cell["Verify claim", "Text",
 CellChangeTimes->{{3.949632737237061*^9, 
  3.949632739292988*^9}},ExpressionUUID->"1c9c6911-023c-4405-ae70-\
551d31b4ea2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"100", "/", "84"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nTP0", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           "+", 
           RowBox[{"nTPC", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           "+", 
           RowBox[{"nTPS", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"5", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nTQ0", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           "+", 
           RowBox[{"nTQC", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           "+", 
           RowBox[{"nTQS", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"5", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nTR0", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           "+", 
           RowBox[{"nTRC", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}], 
           "+", 
           RowBox[{"nTRS", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "m", ",", "k"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "<=", 
  "173"}]], "Input",
 CellChangeTimes->{{3.949632760574473*^9, 3.9496327644835243`*^9}, {
  3.9496327966435337`*^9, 3.949632949322689*^9}, {3.949633744745376*^9, 
  3.9496337468404913`*^9}, {3.949636616181118*^9, 3.949636619011941*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"3e9cdadf-abbd-4c51-92a9-5c8ef8c3adee"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.949632953744424*^9, {3.949633740546986*^9, 3.949633747551021*^9}, 
   3.9496366206779823`*^9, 3.949637533714075*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"8cfde61f-e964-4f95-b8c6-62a12b4fc0c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{822.75, 756},
WindowMargins->{{93, Automatic}, {Automatic, 124.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b9e18426-d7ff-4075-b592-8fdaa2216445"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 160, 3, 96, "Title",ExpressionUUID->"b423e014-2883-4a1d-833a-608c6d7d6703"],
Cell[CellGroupData[{
Cell[761, 29, 193, 3, 67, "Chapter",ExpressionUUID->"61fd0bde-baf6-4c3d-b645-84acf596c9d6"],
Cell[957, 34, 435, 10, 49, "Input",ExpressionUUID->"af126553-5af2-40fa-b4a3-715031561017"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1429, 49, 177, 3, 67, "Chapter",ExpressionUUID->"c8f7a640-cf56-4918-9d84-e93bfa941683"],
Cell[1609, 54, 158, 3, 33, "Text",ExpressionUUID->"b470f5f8-2eaa-43ff-87d5-fb295e9954e2"],
Cell[1770, 59, 425, 13, 29, "Input",ExpressionUUID->"95a38a45-ceee-4179-8e4f-4e471fbf11db"],
Cell[2198, 74, 175, 3, 33, "Text",ExpressionUUID->"cc233bd2-8e07-4d40-9e7c-99dbf9473eca"],
Cell[2376, 79, 1385, 41, 169, "Input",ExpressionUUID->"50efab2f-3b8b-43cf-96d0-9a2a8205acfe"],
Cell[3764, 122, 160, 3, 33, "Text",ExpressionUUID->"afe3f819-22a0-4a39-a302-fe29e080affd"],
Cell[3927, 127, 4361, 138, 158, "Input",ExpressionUUID->"d5584537-3dbf-4de5-8c30-1083d2a59dc3"],
Cell[8291, 267, 171, 3, 33, "Text",ExpressionUUID->"417017dc-757a-472f-9c56-734a970d366f"],
Cell[8465, 272, 6715, 189, 550, "Input",ExpressionUUID->"b9d14c1d-7bbf-4ee5-9ff9-5d4f5e62b920"],
Cell[15183, 463, 158, 3, 33, "Text",ExpressionUUID->"c0a9e015-8779-406e-9cff-61e5d3197816"],
Cell[CellGroupData[{
Cell[15366, 470, 1987, 58, 69, "Input",ExpressionUUID->"318086d2-22bf-4d0a-825e-0eed69551152"],
Cell[17356, 530, 202, 3, 33, "Output",ExpressionUUID->"d0c58417-4542-4341-947d-2a0638b3e1a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17607, 539, 226, 4, 67, "Chapter",ExpressionUUID->"8a8701ab-79a3-496f-820c-badabac5f994"],
Cell[17836, 545, 160, 3, 33, "Text",ExpressionUUID->"1cd78e35-09a2-4f2e-b299-f52ffc863126"],
Cell[17999, 550, 4953, 153, 180, "Input",ExpressionUUID->"9dcbd0de-2db0-4118-8148-95ed1d1bdc40"],
Cell[22955, 705, 157, 3, 33, "Text",ExpressionUUID->"b1ad81d1-098f-4e02-80a4-9d3bbb7bcb32"],
Cell[23115, 710, 7674, 214, 610, "Input",ExpressionUUID->"9a9ee81d-1bca-4279-8775-fc5903d7eb8d"],
Cell[30792, 926, 157, 3, 33, "Text",ExpressionUUID->"3bf4c282-aed0-4035-9e83-ef795ee7b436"],
Cell[CellGroupData[{
Cell[30974, 933, 871, 25, 69, "Input",ExpressionUUID->"2347a33e-74ed-421a-a972-e0f3d29a490a"],
Cell[31848, 960, 249, 4, 33, "Output",ExpressionUUID->"03e42445-975c-427a-8545-bb82035a4eaf"],
Cell[32100, 966, 252, 4, 33, "Output",ExpressionUUID->"18ab89c5-8285-436c-8018-4082de484726"],
Cell[32355, 972, 250, 4, 33, "Output",ExpressionUUID->"4c7c9822-be92-45e3-9e2d-59a512d804dc"]
}, Open  ]],
Cell[32620, 979, 367, 7, 33, "Text",ExpressionUUID->"b4860e11-fd9c-414d-b3b5-76ab7330daf2"],
Cell[32990, 988, 12928, 374, 910, "Input",ExpressionUUID->"736d4759-f79e-4ca7-a72e-f4692dedc2bb"],
Cell[45921, 1364, 155, 3, 33, "Text",ExpressionUUID->"fab7c101-fdb1-458e-bb89-8929c5278fa2"],
Cell[CellGroupData[{
Cell[46101, 1371, 602, 15, 69, "Input",ExpressionUUID->"6cf2c95a-74c7-4eaa-b723-55d4a8018bcb"],
Cell[46706, 1388, 272, 4, 33, "Output",ExpressionUUID->"3bc77aeb-09ef-416b-ab93-245bacdf8bef"],
Cell[46981, 1394, 275, 4, 33, "Output",ExpressionUUID->"785f1368-1280-4ab1-819e-af922940711f"],
Cell[47259, 1400, 277, 4, 33, "Output",ExpressionUUID->"0a61330b-1b6b-4369-aeb8-6dd737b08e77"]
}, Open  ]],
Cell[47551, 1407, 320, 6, 33, "Text",ExpressionUUID->"39faee83-08d7-4a1b-84ba-9a65b2532600"],
Cell[47874, 1415, 6507, 189, 454, "Input",ExpressionUUID->"74823f56-b844-48be-a250-ca41cc95aa6c"],
Cell[54384, 1606, 177, 3, 33, "Text",ExpressionUUID->"19248689-75dc-4f48-9f2a-140c4127bccc"],
Cell[CellGroupData[{
Cell[54586, 1613, 486, 11, 49, "Input",ExpressionUUID->"fde2128d-8978-4fee-af6f-fbb7438fd804"],
Cell[55075, 1626, 275, 4, 33, "Output",ExpressionUUID->"5938fa38-41a6-4021-a725-da276f324deb"],
Cell[55353, 1632, 275, 4, 33, "Output",ExpressionUUID->"9f8df302-16f2-44bf-8e10-a09c16b5c705"]
}, Open  ]],
Cell[55643, 1639, 167, 3, 33, "Text",ExpressionUUID->"6df6e043-7fc8-4973-9776-6c9114be7501"],
Cell[55813, 1644, 2594, 71, 222, "Input",ExpressionUUID->"dcec3b33-ed48-4167-a011-24fe42edbf14"],
Cell[58410, 1717, 159, 3, 33, "Text",ExpressionUUID->"48527c9e-7311-4fa6-980b-770944a46cb8"],
Cell[CellGroupData[{
Cell[58594, 1724, 259, 5, 29, "Input",ExpressionUUID->"7634792c-cddb-45c5-9c8c-e0359b1c7645"],
Cell[58856, 1731, 173, 2, 33, "Output",ExpressionUUID->"7fcbd4f5-de4d-4760-a19b-3f144d3bb28e"]
}, Open  ]],
Cell[59044, 1736, 219, 4, 33, "Text",ExpressionUUID->"bb93aa36-dfb6-49a9-94fc-d13ac06fbdbd"],
Cell[59266, 1742, 3078, 91, 109, "Input",ExpressionUUID->"7abb0b6f-8bdc-4549-a40e-cc968f1c9c94"],
Cell[62347, 1835, 362, 8, 29, "Input",ExpressionUUID->"96c74735-e6ee-4a79-bc7f-de7105cd94a2"],
Cell[62712, 1845, 769, 23, 49, "Input",ExpressionUUID->"ec85dd9f-fedb-40e0-a799-cc009183c45d"],
Cell[CellGroupData[{
Cell[63506, 1872, 356, 7, 29, "Input",ExpressionUUID->"3292be5b-2de3-4a85-8bbe-90da9614010f"],
Cell[63865, 1881, 253, 4, 33, "Output",ExpressionUUID->"335851c8-8163-49da-b157-8dafacb303fd"]
}, Open  ]],
Cell[64133, 1888, 815, 23, 49, "Input",ExpressionUUID->"7eb2bfb2-a43d-4e6d-ba37-c2a74ed75be0"],
Cell[CellGroupData[{
Cell[64973, 1915, 259, 5, 29, "Input",ExpressionUUID->"d0de2f00-5d32-4af8-99fb-61469dd602d8"],
Cell[65235, 1922, 174, 2, 33, "Output",ExpressionUUID->"e16550cc-9b8d-4d57-810d-0f84cf1a13a1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65458, 1930, 272, 4, 67, "Chapter",ExpressionUUID->"c8e37471-0c90-4fe2-81c0-b341f4470d8a"],
Cell[65733, 1936, 175, 3, 33, "Text",ExpressionUUID->"2398a715-2159-4918-bf31-bdfbab9a6ec7"],
Cell[65911, 1941, 1409, 40, 169, "Input",ExpressionUUID->"0b864cdc-2f59-4f6f-a16d-5834e3d3f5e9"],
Cell[67323, 1983, 166, 3, 33, "Text",ExpressionUUID->"96bf7001-c1ad-4001-9fcb-18b81a998452"],
Cell[67492, 1988, 9144, 307, 331, "Input",ExpressionUUID->"aa3083ea-1d9b-4a4d-afe3-b6dc707abab7"],
Cell[76639, 2297, 164, 3, 33, "Text",ExpressionUUID->"53c54e52-559d-46a7-b222-382f1df875e0"],
Cell[76806, 2302, 15182, 427, 910, "Input",ExpressionUUID->"f797c56d-348e-49e4-85f5-f60d08e97f8b"],
Cell[91991, 2731, 154, 3, 33, "Text",ExpressionUUID->"1c9c6911-023c-4405-ae70-551d31b4ea2e"],
Cell[CellGroupData[{
Cell[92170, 2738, 3252, 96, 129, "Input",ExpressionUUID->"3e9cdadf-abbd-4c51-92a9-5c8ef8c3adee"],
Cell[95425, 2836, 255, 5, 52, "Output",ExpressionUUID->"8cfde61f-e964-4f95-b8c6-62a12b4fc0c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/Remark_6.13.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      4333,        132]
NotebookOptionsPosition[      3382,        105]
NotebookOutlinePosition[      3781,        121]
CellTagsIndexPosition[      3738,        118]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Remark 6.13", "Title",
 CellChangeTimes->{{3.947046239607551*^9, 
  3.947046242277749*^9}},ExpressionUUID->"720a7760-826f-4a07-9a59-\
b7319d46ce2e"],

Cell[CellGroupData[{

Cell["Include Definition 6.10", "Chapter",
 CellChangeTimes->{{3.947046247676416*^9, 
  3.947046254028234*^9}},ExpressionUUID->"6c2264c9-c304-41e8-b4d1-\
f117523f50a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<Definition_6.10.nb\>\"", "]"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8950435547393017`*^9, 3.895043612831349*^9}, {
  3.8950436446463013`*^9, 3.895043722859109*^9}, {3.89677643830763*^9, 
  3.8967764475484943`*^9}, {3.897971938490658*^9, 3.897971964257525*^9}, {
  3.912050744553919*^9, 3.912050749993538*^9}, {3.9120507891562347`*^9, 
  3.9120507912484493`*^9}, {3.946530581016197*^9, 3.946530592961309*^9}, {
  3.9466973499044657`*^9, 3.946697350670038*^9}, {3.947044130524561*^9, 
  3.947044154835737*^9}, {3.9470457553609953`*^9, 3.9470457622164392`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"49c8104e-a006-4a31-ab6b-432cc77767f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check condition", "Chapter",
 CellChangeTimes->{{3.947046333972721*^9, 
  3.9470463364690533`*^9}},ExpressionUUID->"0b6e0d2f-b30e-4e7e-bb94-\
a75b276f4a72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PC3", "[", 
      RowBox[{"1", ",", "a"}], "]"}], ",", 
     RowBox[{"PS3", "[", 
      RowBox[{"1", ",", "a"}], "]"}], ",", 
     RowBox[{"QC3", "[", 
      RowBox[{"1", ",", "a"}], "]"}], ",", 
     RowBox[{"QS3", "[", 
      RowBox[{"1", ",", "a"}], "]"}], ",", 
     RowBox[{"PC4", "[", 
      RowBox[{"1", ",", "a"}], "]"}], ",", 
     RowBox[{"PS4", "[", 
      RowBox[{"1", ",", "a"}], "]"}], ",", 
     RowBox[{"QC4", "[", 
      RowBox[{"1", ",", "a"}], "]"}], ",", 
     RowBox[{"QS4", "[", 
      RowBox[{"1", ",", "a"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.947046338304146*^9, 3.947046416436219*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"9f2af39e-fe86-4efa-97b5-836c6ed5f5f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.947046420007791*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"b7d81884-a465-486e-878c-4a3edee62e01"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{996.75, 762},
WindowMargins->{{37.5, Automatic}, {Automatic, 134.25}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1f4c702e-ab3e-47b0-b7dc-bbc70516afa8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 154, 3, 96, "Title",ExpressionUUID->"720a7760-826f-4a07-9a59-b7319d46ce2e"],
Cell[CellGroupData[{
Cell[755, 29, 168, 3, 67, "Chapter",ExpressionUUID->"6c2264c9-c304-41e8-b4d1-f117523f50a3"],
Cell[926, 34, 881, 16, 49, "Input",ExpressionUUID->"49c8104e-a006-4a31-ab6b-432cc77767f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1844, 55, 162, 3, 67, "Chapter",ExpressionUUID->"0b6e0d2f-b30e-4e7e-bb94-a75b276f4a72"],
Cell[CellGroupData[{
Cell[2031, 62, 874, 24, 29, "Input",ExpressionUUID->"9f2af39e-fe86-4efa-97b5-836c6ed5f5f7"],
Cell[2908, 88, 434, 12, 77, "Output",ExpressionUUID->"b7d81884-a465-486e-878c-4a3edee62e01"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/notebooks/tools.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26653,        696]
NotebookOptionsPosition[     24652,        651]
NotebookOutlinePosition[     25095,        668]
CellTagsIndexPosition[     25052,        665]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Tools for Polynomials", "Title",
 CellChangeTimes->{{3.82031207014299*^9, 3.820312086070133*^9}, {
  3.824273579202129*^9, 3.82427357987608*^9}, {3.885548720527911*^9, 
  3.885548724094993*^9}, {3.946526122200038*^9, 
  3.946526134832328*^9}},ExpressionUUID->"047f9d02-4fe2-4501-921d-\
00c1825ee5b6"],

Cell[CellGroupData[{

Cell["Definition 5.8", "Chapter",
 CellChangeTimes->{{3.9139703500162077`*^9, 3.913970360167859*^9}, {
  3.913970846213602*^9, 3.913970868572077*^9}, {3.9146573264408493`*^9, 
  3.9146573374335527`*^9}, {3.946526178088325*^9, 
  3.946526183399988*^9}},ExpressionUUID->"0f408ecf-4302-4b60-b01b-\
7dc63241eba6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GenerateC", "[", "d_", "]"}], ":=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", ">", "k"}], ",", "0", ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OddQ", "[", "k", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"OddQ", "[", "j", "]"}], ",", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"2", "^", 
                RowBox[{"(", 
                 RowBox[{"k", "-", "1"}], ")"}]}]}], 
              RowBox[{"Binomial", "[", 
               RowBox[{"k", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "-", "1"}], ")"}], "/", "2"}]}]}], "]"}]}], 
             ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "==", "0"}], ",", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"2", "^", "k"}]}], " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{"k", ",", 
                RowBox[{"k", "/", "2"}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"EvenQ", "[", "j", "]"}], ",", 
               RowBox[{
                RowBox[{"1", "/", 
                 RowBox[{"2", "^", 
                  RowBox[{"(", 
                   RowBox[{"k", "-", "1"}], ")"}]}]}], 
                RowBox[{"Binomial", "[", 
                 RowBox[{"k", ",", 
                  RowBox[{
                   RowBox[{"k", "/", "2"}], "-", 
                   RowBox[{"j", "/", "2"}]}]}], "]"}]}], ",", "0"}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "d"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "d"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9139703664329367`*^9, 3.913970476531884*^9}, {
  3.913970532514319*^9, 3.9139705751330423`*^9}, {3.9139706136865*^9, 
  3.91397069268363*^9}, {3.9146573443397913`*^9, 3.9146574084488487`*^9}, {
  3.9146574521339903`*^9, 3.914657479853097*^9}, {3.914657515003796*^9, 
  3.914657517315542*^9}, {3.914657805199997*^9, 3.9146580040820827`*^9}, {
  3.9146580356887693`*^9, 3.9146580429522457`*^9}, {3.9146581674929037`*^9, 
  3.914658201562476*^9}, {3.914658240194296*^9, 3.914658240613117*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"15ed8b5c-95b8-4540-9093-0c9388e3b0d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition 5.10", "Chapter",
 CellChangeTimes->{{3.914658453093286*^9, 3.9146584601646433`*^9}, {
  3.915695439247943*^9, 3.9156954414534483`*^9}, {3.946526251583275*^9, 
  3.946526262206328*^9}},ExpressionUUID->"10b6530c-a887-493c-a47b-\
a447b49d635e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Generatea", "[", "xi_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "a", ",", "j", ",", "k"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "xi", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"a", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "0"}], ",", 
       RowBox[{"j", "<=", "n"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"j", "+", "1"}], ",", "1"}], "]"}], "]"}], "=", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"xi", "[", 
            RowBox[{"[", "l", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "j"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"j", "+", "1"}], ",", 
            RowBox[{"j", "+", "1"}]}], "]"}], "]"}], "=", "1"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "<=", 
           RowBox[{"j", "-", "1"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"j", "+", "1"}], ",", 
               RowBox[{"k", "+", "1"}]}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "k"}], "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"xi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], 
              RowBox[{"a", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", 
                 RowBox[{"k", "+", "1"}]}], "]"}], "]"}]}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"a", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.91465846201617*^9, 3.9146587040302877`*^9}, {
  3.914658752700481*^9, 3.914658879392933*^9}, {3.914658935790987*^9, 
  3.9146589461342983`*^9}, {3.914658979317177*^9, 3.914659014563867*^9}, {
  3.914659075572135*^9, 3.914659075628665*^9}, {3.914662016284034*^9, 
  3.914662018101644*^9}, {3.9146633563693533`*^9, 3.914663356656309*^9}, {
  3.9146634371613073`*^9, 3.914663437364479*^9}, {3.914663771618052*^9, 
  3.9146637757269697`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b20a234d-085f-4216-9748-7c6cb25f8bf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition 5.13", "Chapter",
 CellChangeTimes->{{3.9465264698535633`*^9, 
  3.94652647487784*^9}},ExpressionUUID->"b2f538e8-dc07-4fc9-9f16-\
925d212e8638"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenerateL", "[", "xi_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "d", ",", "L", ",", "a", ",", "c", ",", "j", ",", "k", ",", "l"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{
         RowBox[{"Length", "[", "xi", "]"}], "-", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"L", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "d"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "d"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "0"}], ",", 
         RowBox[{"k", "<=", "d"}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", "=", 
           RowBox[{"Generatea", "[", 
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"-", "xi"}], ",", 
              RowBox[{"k", "+", "1"}]}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"c", "=", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"xi", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{"Delete", "[", 
                RowBox[{"xi", ",", 
                 RowBox[{"k", "+", "1"}]}], "]"}], "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "0"}], ",", 
            RowBox[{"j", "<=", "d"}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", 
                 RowBox[{"k", "+", "1"}]}], "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", 
                 RowBox[{"j", "+", "1"}], "]"}], "]"}], "/", "c"}]}], ";"}]}],
            "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "L", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"ProgressIndicator", "[", 
       RowBox[{"k", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "d"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9146622816440687`*^9, 3.914662304447526*^9}, {
   3.9146623687969913`*^9, 3.914662452546468*^9}, {3.914662507640218*^9, 
   3.9146625959259157`*^9}, {3.914662658083198*^9, 3.914662763231391*^9}, {
   3.914662809357616*^9, 3.9146628228527412`*^9}, {3.9146629781377783`*^9, 
   3.914662980598586*^9}, {3.914663216511331*^9, 3.914663242900064*^9}, {
   3.9146633038365*^9, 3.91466330455366*^9}, {3.914663344441648*^9, 
   3.914663345016142*^9}, {3.914663394705452*^9, 3.9146633950943823`*^9}, {
   3.9146634764293423`*^9, 3.914663476642726*^9}, {3.914663582566469*^9, 
   3.914663584302352*^9}, {3.914663733448571*^9, 3.914663788377171*^9}, 
   3.914663822432173*^9, {3.914849132346233*^9, 3.914849138058894*^9}, {
   3.914849201070251*^9, 3.91484926769639*^9}, {3.9148517963530817`*^9, 
   3.914851796730734*^9}, {3.917926030527594*^9, 3.917926062373431*^9}, 
   3.917932305290476*^9, {3.917932429041663*^9, 3.91793251410474*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f89f7e6f-2d30-4701-b06c-6928099eadcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Direct computation of T-norm from Lagrange representation", "Chapter",
 CellChangeTimes->{{3.914931960384198*^9, 3.91493196888173*^9}, {
  3.914932008527081*^9, 3.914932012806981*^9}, {3.9156954532120457`*^9, 
  3.915695455084762*^9}},ExpressionUUID->"18d9f9c1-c48c-4877-86c5-\
2fdc1dae7a2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NormTLag", "[", 
   RowBox[{"p_", ",", "xi1_", ",", "xi2_", ",", "T1_", ",", "T2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "v", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{"xi1", "[", 
             RowBox[{"[", 
              RowBox[{"j1", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"xi2", "[", 
             RowBox[{"[", 
              RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "xi2", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "xi1", "]"}], "-", "1"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"ParallelSum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Sum", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"T1", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"j1", "+", "1"}], ",", 
                   RowBox[{"k1", "+", "1"}]}], "]"}], "]"}], "*", 
                RowBox[{"T2", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"j2", "+", "1"}], ",", 
                   RowBox[{"k2", "+", "1"}]}], "]"}], "]"}], "*", 
                RowBox[{"v", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"k1", "+", "1"}], ",", 
                   RowBox[{"k2", "+", "1"}]}], "]"}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"k2", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "xi2", "]"}], "-", "1"}]}], "}"}]}], 
              "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "0", ",", 
               RowBox[{
                RowBox[{"Length", "[", "xi1", "]"}], "-", "1"}]}], "}"}]}], 
            "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "xi2", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "xi1", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9149319748892508`*^9, 3.914932006233922*^9}, {
  3.914932051500391*^9, 3.914932322722549*^9}, {3.9149323555577803`*^9, 
  3.914932405974607*^9}, {3.914939347521731*^9, 3.914939366182109*^9}, {
  3.914939560334161*^9, 3.914939570467819*^9}, {3.915086429949279*^9, 
  3.915086614338704*^9}, {3.9150866656051598`*^9, 3.9150866763839893`*^9}, {
  3.915093181804577*^9, 3.915093197764411*^9}, {3.915093646657227*^9, 
  3.9150936484128447`*^9}, {3.915695447680595*^9, 3.9156954477873573`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c3cf754a-c87c-4843-a5cd-8f98a11d58a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Return coefficients of derivative in monomial representation", "Chapter",
 CellChangeTimes->{{3.9150091178570623`*^9, 3.915009119783908*^9}, {
  3.946699706190462*^9, 
  3.946699727268523*^9}},ExpressionUUID->"18713da6-48f1-40cb-b111-\
a19510c81725"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerLag", "[", 
   RowBox[{
   "p_", ",", "m1_", ",", "m2_", ",", "xi1_", ",", "xi2_", ",", "L1_", ",", 
    "L2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "v", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{"xi1", "[", 
             RowBox[{"[", 
              RowBox[{"j1", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"xi2", "[", 
             RowBox[{"[", 
              RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "xi2", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "xi1", "]"}], "-", "1"}]}], "}"}]}], 
       "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j1", "+", "m1"}], ")"}], "!"}], "/", 
          RowBox[{"j1", "!"}]}], 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j2", "+", "m2"}], ")"}], "!"}], "/", 
             RowBox[{"j2", "!"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"L1", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"j1", "+", "m1", "+", "1"}], ",", 
                  RowBox[{"k1", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"L2", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"j2", "+", "m2", "+", "1"}], ",", 
                    RowBox[{"k2", "+", "1"}]}], "]"}], "]"}], "*", 
                  RowBox[{"v", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"k1", "+", "1"}], ",", 
                    RowBox[{"k2", "+", "1"}]}], "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k2", ",", "0", ",", 
                   RowBox[{
                    RowBox[{"Length", "[", "xi2", "]"}], "-", "1"}]}], 
                  "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k1", ",", "0", ",", 
                RowBox[{
                 RowBox[{"Length", "[", "xi1", "]"}], "-", "1"}]}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j2", ",", "0", ",", 
             RowBox[{
              RowBox[{"Length", "[", "xi2", "]"}], "-", "1", "-", "m2"}]}], 
            "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "xi1", "]"}], "-", "1", "-", "m1"}]}], 
         "}"}]}], "]"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9150091270617847`*^9, 3.91500944082073*^9}, {
  3.915009476258515*^9, 3.915009493270464*^9}, {3.915009524446939*^9, 
  3.915009543175418*^9}, {3.9150095818364677`*^9, 3.9150096163838787`*^9}, {
  3.915009724312289*^9, 3.9150097283803387`*^9}, {3.9150937854720287`*^9, 
  3.9150938647484083`*^9}, {3.915095197522399*^9, 3.9150952770627337`*^9}, {
  3.915095462094328*^9, 3.9150954632421618`*^9}, {3.915695464280965*^9, 
  3.91569546440445*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"aaf60109-e9d0-441c-8c2a-e36b761f679e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluate polynomial given in monomial representation", "Chapter",
 CellChangeTimes->{{3.946699747416769*^9, 
  3.9466997571170483`*^9}},ExpressionUUID->"cf0e5519-c35d-4906-b185-\
6ca43c550ce3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EvalPoly", "[", 
    RowBox[{"c_", ",", "x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"j1", "+", "1"}], ",", 
           RowBox[{"j2", "+", "1"}]}], "]"}], "]"}], "*", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j1", "==", "0"}], ",", "1", ",", 
          RowBox[{"x1", "^", "j1"}]}], "]"}], "*", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j2", "==", "0"}], ",", "1", ",", 
          RowBox[{"x2", "^", "j2"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j2", ",", "0", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"c", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "0", ",", 
       RowBox[{
        RowBox[{"Length", "[", "c", "]"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915095356605795*^9, 3.915095402885943*^9}, {
  3.915095488558975*^9, 3.9150956315462*^9}, {3.91509615378022*^9, 
  3.915096154939939*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"81f2d49e-bb1b-4d36-8812-584e5adf86cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluate on grid", "Chapter",
 CellChangeTimes->{{3.9467001376974154`*^9, 
  3.9467001396975594`*^9}},ExpressionUUID->"3451c269-53e4-4c4f-9c2a-\
5400bd097881"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eval", "[", 
   RowBox[{
   "p_", ",", "a1_", ",", "b1_", ",", "M1_", ",", "a2_", ",", "b2_", ",", 
    "M2_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "amin", ",", " ", "amax", ",", "am", ",", " ", "aminlock", ",", " ", 
      "amaxlock"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"amax", "=", 
      RowBox[{"p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a1", "+", "b1"}], ")"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a2", "+", "b2"}], ")"}], "/", "2"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"amin", "=", "amax"}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{"SetSharedVariable", "[", 
      RowBox[{"amin", ",", " ", "amax"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ParallelDo", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"am", "=", 
         RowBox[{"p", "[", 
          RowBox[{
           RowBox[{"a1", "+", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b1", "-", "a1"}], ")"}], "/", "M1"}], "*", "k1"}]}], 
           ",", 
           RowBox[{"a2", "+", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b2", "-", "a2"}], ")"}], "/", "M2"}], "*", "k2"}]}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"am", ">", "amax"}], ",", 
          RowBox[{"CriticalSection", "[", 
           RowBox[{"amaxlock", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"am", ">", "amax"}], ",", " ", 
              RowBox[{"amax", "=", "am"}]}], "]"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"am", "<", "amin"}], ",", 
          RowBox[{"CriticalSection", "[", 
           RowBox[{"aminlock", ",", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"am", "<", "amin"}], ",", 
              RowBox[{"amin", "=", "am"}]}], "]"}]}], "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "0", ",", "M1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", "0", ",", "M2"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"amin", ",", "amax"}], "}"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.906781520481262*^9, 3.906781646045508*^9}, {
  3.915097436419828*^9, 3.915097468279258*^9}, {3.915097525234263*^9, 
  3.9150975346150303`*^9}, {3.9150976701053467`*^9, 3.915097672505888*^9}, {
  3.915097722955036*^9, 3.915097727769018*^9}, {3.915097868988779*^9, 
  3.9150978703377447`*^9}, {3.915098006126298*^9, 3.91509803098923*^9}, {
  3.9150984600886*^9, 3.915098505393334*^9}, {3.915098620911089*^9, 
  3.915098636179223*^9}, {3.915098771069984*^9, 3.915098784517467*^9}, {
  3.915098997450782*^9, 3.9150990287795362`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"04738491-28f6-44b8-8fe2-0cda78d2d40c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{816., 640.5},
WindowMargins->{{539.25, Automatic}, {Automatic, 158.25}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"89846317-92a4-4fb9-be13-2e188e5fb443"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 306, 5, 96, "Title",ExpressionUUID->"047f9d02-4fe2-4501-921d-00c1825ee5b6"],
Cell[CellGroupData[{
Cell[911, 31, 309, 5, 67, "Chapter",ExpressionUUID->"0f408ecf-4302-4b60-b01b-7dc63241eba6"],
Cell[1223, 38, 2858, 68, 162, "Input",ExpressionUUID->"15ed8b5c-95b8-4540-9093-0c9388e3b0d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4118, 111, 259, 4, 67, "Chapter",ExpressionUUID->"10b6530c-a887-493c-a47b-a447b49d635e"],
Cell[4380, 117, 3211, 84, 249, "Input",ExpressionUUID->"b20a234d-085f-4216-9748-7c6cb25f8bf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7628, 206, 161, 3, 67, "Chapter",ExpressionUUID->"b2f538e8-dc07-4fc9-9f16-925d212e8638"],
Cell[7792, 211, 3895, 91, 289, "Input",ExpressionUUID->"f89f7e6f-2d30-4701-b06c-6928099eadcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11724, 307, 298, 4, 113, "Chapter",ExpressionUUID->"18d9f9c1-c48c-4877-86c5-2fdc1dae7a2f"],
Cell[12025, 313, 3510, 85, 209, "Input",ExpressionUUID->"c3cf754a-c87c-4843-a5cd-8f98a11d58a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15572, 403, 256, 4, 113, "Chapter",ExpressionUUID->"18713da6-48f1-40cb-b111-a19510c81725"],
Cell[15831, 409, 3796, 99, 244, "Input",ExpressionUUID->"aaf60109-e9d0-441c-8c2a-e36b761f679e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19664, 513, 199, 3, 113, "Chapter",ExpressionUUID->"cf0e5519-c35d-4906-b185-6ca43c550ce3"],
Cell[19866, 518, 1331, 38, 69, "Input",ExpressionUUID->"81f2d49e-bb1b-4d36-8812-584e5adf86cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21234, 561, 165, 3, 67, "Chapter",ExpressionUUID->"3451c269-53e4-4c4f-9c2a-5400bd097881"],
Cell[21402, 566, 3222, 81, 245, "Input",ExpressionUUID->"04738491-28f6-44b8-8fe2-0cda78d2d40c"]
}, Open  ]]
}, Open  ]]
}
]
*)


